Counterexamples to Haiman's conjectures in every dimension greater than two

We disprove Haiman's polygraph freeness conjecture and the normality assertion for principal isospectral Hilbert schemes in every ambient dimension greater than two. Punctual divisors at $(n,d)=(96,3)$, $(20,4)$ and $(10,5)$ give counterexamples at all greater lengths and dimensions. The ordered covers fail $R_1$, seminormality and the Du Bois property along these divisors. An invariant Koszul complex transfers this obstruction to marked polygraphs, whose eventual projective dimensions at the three lengths are $94$, $18$ and $8$. The alternating pairing has the same ambient boundary. Every minimum-degree determinant in the plane has apolar dimension $n!$. In each fixed dimension $d\geq3$, the derivative span of all minimum-degree alternants has exponentially vanishing dimension relative to $n!$, and is stable under every positive-order generalized polarization. This conclusion extends to a growing degree band; in dimension three, a band reaching $101/100$ of the minimum degree has exponential rate below $49/50$. We describe transverse orbit rings and canonical modules, and determine the conductors when the principal component is regular at the divisor. At any homogeneous punctual divisor of length $n\geq3$, the normalization defect satisfies $\delta\geq\mu n!h/2$, where $\mu$ is the least alternating degree and $h$ is the unordered reconstruction degree. At length ten the tangent cone has $10!$ reduced lines, embedding dimension $46$ and conductor exponent $13$. We also compute invariant Tor algebras and prove that their exterior products persist in marked polygraphs.

==> anc/README.txt <==
COMPUTATIONAL CERTIFICATES
Counterexamples to Haiman's conjectures in every dimension greater than two
Eren Ercan
30 November 2026

Requirements
------------
Python 3.10 or newer and NumPy. The checks were run with Python 3.12.14
and NumPy 2.3.5. The ten-point witness, source-bound and band-bound
checkers use only the Python standard library. The four-dimensional
collision checker also uses only the standard library. NumPy accelerates
the twelve-/fifteen-point checker; its --pure-python option is available.

Install the numerical dependency, if needed:
    python -m pip install numpy

Run all checks from this directory:
    python run_checks.py

The runner reports one PASS line for each calculation. It performs no
network requests and writes no certificate files. On failure it prints
the failing checker's diagnostic and returns a nonzero exit status.

Individual checks
-----------------
python verify_ten_point_witness.py
    Reconstructs the ten-point smoothing and verifies the Hilbert
    function (1,5,4), cubic multiplication rank 35, tangent constraint
    ranks 49 and 11, tangent dimension 50, and primitive normal weight.
    ten-point-witness-certificate.json retains the rational matrices.

python verify_dimension_three.py
    Checks the ten adjacent collision-n96-d3.json through
    collision-n105-d3.json files. Reconstructs the evaluation and
    Jacobian matrices, checks the four-dimensional translation/dilation
    kernel, all selected minors, recorded determinants and checksums.
    The Jacobian ranks are 3n-4 for n=96,...,105.
    To select the endpoints: python verify_dimension_three.py --length 96 105

python verify_dimension_four.py
    Checks collision ranks 4n-5 for n=20,...,26 at the two primes 32003
    and 65521. At length 20 it checks the cubic syzygies and the negative
    tangent dimensions 25,0,0. Coordinates are embedded in the script.

python verify_twenty_obstruction.py --primes 32003 65521
    Reconstructs the quadratic obstruction from the filtered-flatness
    equations. It has rank 154 modulo each prime, with selected minor
    determinants 31262 and 52764, respectively. This gives the
    characteristic-zero lower bound used to prove h_20 <= 2^30.
    The script imports its adjacent verify_dimension_four.py.
    twenty-obstruction-certificate.json records both computations.

python verify_tangents_twelve_fifteen.py --case all
    Reconstructs the normalized associative algebra-law linearizations,
    gauge directions and nonzero minors. It proves negative tangent
    upper bounds 6,0,0,0 at (1,5,6) and 12,0,0,0 at (1,11,3).
    All configurations and minor indices are embedded in the script.

python verify_source_bounds.py
    Computes the point-algebra coefficient bounds for (n,d)=(20,4),
    (96,3), (70,4), (120,3). It verifies the strict bounds
    U(70,4)/70! < 12181/10^6 and U(120,3)/120! < 208011/10^6,
    together with beta_3 < 0.630068 and beta_4 < 0.352215.
    source-bounds-certificate.json records integer and rational evidence.

python verify_band_bounds.py
    Uses fractions to verify the rates 24/25 and 49/50 for the relative
    alternating bands, and rho_3 < 16/25 and rho_4 < 357/1000.

Meaning of the certificates
--------------------------
Integer and rational checks are performed without floating-point
rounding. For a rational matrix with denominators invertible modulo p,
a nonzero minor modulo p proves the same rank lower bound over Q.
The paper gives the geometric upper bounds when a rank equality is
needed. The quadratic-obstruction argument uses only the lower bound.
Decimal displays are for readability; they are not the certificates.


==> anc/collision-n100-d3.json <==
{
  "n": 100,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ]
  ],
  "degree": 7,
  "htop": 16,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 100,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    300,
    320
  ],
  "rank": 296,
  "upper_bound": 296,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295
  ],
  "nonzero_minor_determinant": 1532159477,
  "jacobian_sha256": "7e30f55239c6968382b01f7c26546fb5c7cad742b098097711a91e9132d6e521",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n101-d3.json <==
{
  "n": 101,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ],
    [
      0,
      89,
      78
    ]
  ],
  "degree": 7,
  "htop": 17,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 101,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    303,
    323
  ],
  "rank": 299,
  "upper_bound": 299,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298
  ],
  "nonzero_minor_determinant": 799176677,
  "jacobian_sha256": "9ac5a2405cf92d46f332760f5324a95c8d0298e68c793903c601e017042bd7f0",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n102-d3.json <==
{
  "n": 102,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ],
    [
      0,
      89,
      78
    ],
    [
      49,
      18,
      13
    ]
  ],
  "degree": 7,
  "htop": 18,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 102,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    306,
    324
  ],
  "rank": 302,
  "upper_bound": 302,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301
  ],
  "nonzero_minor_determinant": 1502039734,
  "jacobian_sha256": "91db467a29ca563050033c5e67426565098739ed2dd8b192b6b0355321ed9ad2",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n103-d3.json <==
{
  "n": 103,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ],
    [
      0,
      89,
      78
    ],
    [
      49,
      18,
      13
    ],
    [
      19,
      39,
      -78
    ]
  ],
  "degree": 7,
  "htop": 19,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 103,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    309,
    323
  ],
  "rank": 305,
  "upper_bound": 305,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304
  ],
  "nonzero_minor_determinant": 1982918366,
  "jacobian_sha256": "b24cacbb3c47890c49e492b1a23717cd06dc0b89b01cbbf3facb42b02bed8ce6",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n104-d3.json <==
{
  "n": 104,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ],
    [
      0,
      89,
      78
    ],
    [
      49,
      18,
      13
    ],
    [
      19,
      39,
      -78
    ],
    [
      33,
      93,
      32
    ]
  ],
  "degree": 7,
  "htop": 20,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 104,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    312,
    320
  ],
  "rank": 308,
  "upper_bound": 308,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307
  ],
  "nonzero_minor_determinant": 2138877458,
  "jacobian_sha256": "6056c586da7d80d9a9f163a6ec6be1bccaac3b167ac1468cd5dc232d76a2337e",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n105-d3.json <==
{
  "n": 105,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ],
    [
      7,
      87,
      -15
    ],
    [
      0,
      89,
      78
    ],
    [
      49,
      18,
      13
    ],
    [
      19,
      39,
      -78
    ],
    [
      33,
      93,
      32
    ],
    [
      -92,
      -20,
      54
    ]
  ],
  "degree": 7,
  "htop": 21,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 105,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    315,
    315
  ],
  "rank": 311,
  "upper_bound": 311,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307,
    308,
    309,
    310
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292,
    293,
    294,
    295,
    296,
    297,
    298,
    299,
    300,
    301,
    302,
    303,
    304,
    305,
    306,
    307,
    308,
    309,
    310
  ],
  "nonzero_minor_determinant": 842809162,
  "jacobian_sha256": "0af43eba1f90548b5f138d1a540bdc2cb2ef3f7f06b1a64ddbbbd72cff03fe4a",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n96-d3.json <==
{
  "n": 96,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ]
  ],
  "degree": 7,
  "htop": 12,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 96,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    288,
    288
  ],
  "rank": 284,
  "upper_bound": 284,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283
  ],
  "nonzero_minor_determinant": 1915860956,
  "jacobian_sha256": "9026ec254ff9fd92e2d63c82fdcf7dd8a981b43694d76ac0dd11959528cc7a5f",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n97-d3.json <==
{
  "n": 97,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ]
  ],
  "degree": 7,
  "htop": 13,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 97,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    291,
    299
  ],
  "rank": 287,
  "upper_bound": 287,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286
  ],
  "nonzero_minor_determinant": 496682692,
  "jacobian_sha256": "f7b533e4daf964aab65c58e705c55887644e66f7132a5f0c7bbd02b1c2dcbf6d",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n98-d3.json <==
{
  "n": 98,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ]
  ],
  "degree": 7,
  "htop": 14,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 98,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    294,
    308
  ],
  "rank": 290,
  "upper_bound": 290,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289
  ],
  "nonzero_minor_determinant": 370051734,
  "jacobian_sha256": "0854324107876a7d07b4b5be5c9b8c16f028b7db57b89ffa9bfabeb5b8364ba9",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/collision-n99-d3.json <==
{
  "n": 99,
  "d": 3,
  "prime": 2147483647,
  "points": [
    [
      16,
      44,
      20
    ],
    [
      16,
      31,
      51
    ],
    [
      -51,
      -52,
      32
    ],
    [
      22,
      62,
      58
    ],
    [
      -52,
      -75,
      15
    ],
    [
      -22,
      -63,
      -76
    ],
    [
      38,
      78,
      63
    ],
    [
      -89,
      53,
      2
    ],
    [
      16,
      68,
      90
    ],
    [
      58,
      67,
      -59
    ],
    [
      60,
      -96,
      36
    ],
    [
      -83,
      -84,
      -90
    ],
    [
      -51,
      -38,
      54
    ],
    [
      -92,
      19,
      -16
    ],
    [
      13,
      52,
      -49
    ],
    [
      33,
      -40,
      64
    ],
    [
      -24,
      28,
      -98
    ],
    [
      70,
      -78,
      18
    ],
    [
      68,
      -28,
      5
    ],
    [
      42,
      -78,
      82
    ],
    [
      -34,
      -19,
      95
    ],
    [
      -41,
      32,
      -26
    ],
    [
      -92,
      -82,
      45
    ],
    [
      97,
      -72,
      3
    ],
    [
      -72,
      -25,
      -1
    ],
    [
      -82,
      -95,
      76
    ],
    [
      -99,
      -45,
      -46
    ],
    [
      -86,
      21,
      -3
    ],
    [
      82,
      2,
      8
    ],
    [
      -81,
      45,
      62
    ],
    [
      -49,
      73,
      -30
    ],
    [
      -13,
      -77,
      -20
    ],
    [
      -14,
      -96,
      5
    ],
    [
      95,
      -69,
      -65
    ],
    [
      -36,
      81,
      -74
    ],
    [
      -97,
      -84,
      20
    ],
    [
      25,
      -54,
      75
    ],
    [
      44,
      -51,
      15
    ],
    [
      31,
      -51,
      88
    ],
    [
      97,
      -66,
      8
    ],
    [
      65,
      -1,
      -70
    ],
    [
      2,
      8,
      -45
    ],
    [
      -99,
      -30,
      52
    ],
    [
      -22,
      -94,
      -46
    ],
    [
      -52,
      1,
      55
    ],
    [
      65,
      48,
      -74
    ],
    [
      -89,
      -62,
      -45
    ],
    [
      14,
      -33,
      -97
    ],
    [
      98,
      57,
      -15
    ],
    [
      -24,
      -1,
      -81
    ],
    [
      -80,
      -76,
      -46
    ],
    [
      50,
      63,
      -37
    ],
    [
      -96,
      54,
      -5
    ],
    [
      -4,
      60,
      17
    ],
    [
      -67,
      51,
      24
    ],
    [
      48,
      -65,
      -1
    ],
    [
      -53,
      61,
      -60
    ],
    [
      -20,
      -41,
      57
    ],
    [
      -36,
      86,
      -51
    ],
    [
      -59,
      90,
      62
    ],
    [
      42,
      -49,
      76
    ],
    [
      0,
      24,
      55
    ],
    [
      -79,
      8,
      -87
    ],
    [
      -73,
      -72,
      -90
    ],
    [
      32,
      -34,
      -38
    ],
    [
      90,
      81,
      1
    ],
    [
      -34,
      8,
      53
    ],
    [
      26,
      -24,
      34
    ],
    [
      -55,
      85,
      -82
    ],
    [
      -67,
      -41,
      23
    ],
    [
      44,
      68,
      58
    ],
    [
      58,
      -81,
      -28
    ],
    [
      -45,
      -47,
      92
    ],
    [
      -95,
      -82,
      -31
    ],
    [
      6,
      15,
      -36
    ],
    [
      -84,
      -88,
      -54
    ],
    [
      -27,
      -5,
      36
    ],
    [
      47,
      -66,
      -76
    ],
    [
      -7,
      -64,
      16
    ],
    [
      -15,
      69,
      88
    ],
    [
      77,
      34,
      50
    ],
    [
      -64,
      52,
      -91
    ],
    [
      -95,
      22,
      -8
    ],
    [
      80,
      -20,
      -91
    ],
    [
      -94,
      54,
      63
    ],
    [
      -80,
      24,
      -82
    ],
    [
      88,
      -20,
      -18
    ],
    [
      -65,
      -81,
      -80
    ],
    [
      16,
      40,
      -5
    ],
    [
      89,
      -88,
      89
    ],
    [
      89,
      81,
      -66
    ],
    [
      -12,
      -9,
      -78
    ],
    [
      76,
      22,
      -80
    ],
    [
      7,
      -92,
      28
    ],
    [
      47,
      -96,
      60
    ],
    [
      70,
      -2,
      -2
    ],
    [
      50,
      -96,
      56
    ],
    [
      -81,
      -79,
      -76
    ],
    [
      64,
      -70,
      -34
    ]
  ],
  "degree": 7,
  "htop": 15,
  "monomial_order": [
    [
      7,
      0,
      0
    ],
    [
      6,
      1,
      0
    ],
    [
      6,
      0,
      1
    ],
    [
      5,
      2,
      0
    ],
    [
      5,
      1,
      1
    ],
    [
      5,
      0,
      2
    ],
    [
      4,
      3,
      0
    ],
    [
      4,
      2,
      1
    ],
    [
      4,
      1,
      2
    ],
    [
      4,
      0,
      3
    ],
    [
      3,
      4,
      0
    ],
    [
      3,
      3,
      1
    ],
    [
      3,
      2,
      2
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      0,
      4
    ],
    [
      2,
      5,
      0
    ],
    [
      2,
      4,
      1
    ],
    [
      2,
      3,
      2
    ],
    [
      2,
      2,
      3
    ],
    [
      2,
      1,
      4
    ],
    [
      2,
      0,
      5
    ],
    [
      1,
      6,
      0
    ],
    [
      1,
      5,
      1
    ],
    [
      1,
      4,
      2
    ],
    [
      1,
      3,
      3
    ],
    [
      1,
      2,
      4
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      0,
      6
    ],
    [
      0,
      7,
      0
    ],
    [
      0,
      6,
      1
    ],
    [
      0,
      5,
      2
    ],
    [
      0,
      4,
      3
    ],
    [
      0,
      3,
      4
    ],
    [
      0,
      2,
      5
    ],
    [
      0,
      1,
      6
    ],
    [
      0,
      0,
      7
    ],
    [
      6,
      0,
      0
    ],
    [
      5,
      1,
      0
    ],
    [
      5,
      0,
      1
    ],
    [
      4,
      2,
      0
    ],
    [
      4,
      1,
      1
    ],
    [
      4,
      0,
      2
    ],
    [
      3,
      3,
      0
    ],
    [
      3,
      2,
      1
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      2,
      4,
      0
    ],
    [
      2,
      3,
      1
    ],
    [
      2,
      2,
      2
    ],
    [
      2,
      1,
      3
    ],
    [
      2,
      0,
      4
    ],
    [
      1,
      5,
      0
    ],
    [
      1,
      4,
      1
    ],
    [
      1,
      3,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      5
    ],
    [
      0,
      6,
      0
    ],
    [
      0,
      5,
      1
    ],
    [
      0,
      4,
      2
    ],
    [
      0,
      3,
      3
    ],
    [
      0,
      2,
      4
    ],
    [
      0,
      1,
      5
    ],
    [
      0,
      0,
      6
    ],
    [
      5,
      0,
      0
    ],
    [
      4,
      1,
      0
    ],
    [
      4,
      0,
      1
    ],
    [
      3,
      2,
      0
    ],
    [
      3,
      1,
      1
    ],
    [
      3,
      0,
      2
    ],
    [
      2,
      3,
      0
    ],
    [
      2,
      2,
      1
    ],
    [
      2,
      1,
      2
    ],
    [
      2,
      0,
      3
    ],
    [
      1,
      4,
      0
    ],
    [
      1,
      3,
      1
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      0,
      4
    ],
    [
      0,
      5,
      0
    ],
    [
      0,
      4,
      1
    ],
    [
      0,
      3,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      1,
      4
    ],
    [
      0,
      0,
      5
    ],
    [
      4,
      0,
      0
    ],
    [
      3,
      1,
      0
    ],
    [
      3,
      0,
      1
    ],
    [
      2,
      2,
      0
    ],
    [
      2,
      1,
      1
    ],
    [
      2,
      0,
      2
    ],
    [
      1,
      3,
      0
    ],
    [
      1,
      2,
      1
    ],
    [
      1,
      1,
      2
    ],
    [
      1,
      0,
      3
    ],
    [
      0,
      4,
      0
    ],
    [
      0,
      3,
      1
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      1,
      3
    ],
    [
      0,
      0,
      4
    ],
    [
      3,
      0,
      0
    ],
    [
      2,
      1,
      0
    ],
    [
      2,
      0,
      1
    ],
    [
      1,
      2,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      0,
      2
    ],
    [
      0,
      3,
      0
    ],
    [
      0,
      2,
      1
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      0,
      3
    ],
    [
      2,
      0,
      0
    ],
    [
      1,
      1,
      0
    ],
    [
      1,
      0,
      1
    ],
    [
      0,
      2,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      2
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ]
  ],
  "evaluation_rank": 99,
  "lower_evaluation_rank": 84,
  "jacobian_shape": [
    297,
    315
  ],
  "rank": 293,
  "upper_bound": 293,
  "translation_and_dilation_kernel_verified": true,
  "minor_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292
  ],
  "minor_columns": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196,
    197,
    198,
    199,
    200,
    201,
    202,
    203,
    204,
    205,
    206,
    207,
    208,
    209,
    210,
    211,
    212,
    213,
    214,
    215,
    216,
    217,
    218,
    219,
    220,
    221,
    222,
    223,
    224,
    225,
    226,
    227,
    228,
    229,
    230,
    231,
    232,
    233,
    234,
    235,
    236,
    237,
    238,
    239,
    240,
    241,
    242,
    243,
    244,
    245,
    246,
    247,
    248,
    249,
    250,
    251,
    252,
    253,
    254,
    255,
    256,
    257,
    258,
    259,
    260,
    261,
    262,
    263,
    264,
    265,
    266,
    267,
    268,
    269,
    270,
    271,
    272,
    273,
    274,
    275,
    276,
    277,
    278,
    279,
    280,
    281,
    282,
    283,
    284,
    285,
    286,
    287,
    288,
    289,
    290,
    291,
    292
  ],
  "nonzero_minor_determinant": 1690310144,
  "jacobian_sha256": "c8784ffa3e356f379e6421a86007e4d8a1fcce81fb55580dc3000dd0d1864ba6",
  "source_sha256": "3549e3762319b69dae8c8f686354223f868537d51a5cda3348311c3b1e4cdc3c",
  "conclusion": "divisor"
}


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Run all computational checks accompanying the Haiman counterexamples."""
from pathlib import Path
import os
import subprocess
import sys
import time


def main():
    directory = Path(__file__).resolve().parent
    commands = [
        ("Ten-point witness", "verify_ten_point_witness.py"),
        ("Three-dimensional collisions", "verify_dimension_three.py"),
        ("Four-dimensional collisions and tangent", "verify_dimension_four.py"),
        ("Twenty-point quadratic obstruction", "verify_twenty_obstruction.py",
         "--primes", "32003", "65521"),
        ("Twelve- and fifteen-point tangents", "verify_tangents_twelve_fifteen.py",
         "--case", "all"),
        ("Point-algebra coefficient bounds", "verify_source_bounds.py"),
        ("Alternating degree-band bounds", "verify_band_bounds.py"),
    ]
    environment = dict(os.environ, PYTHONDONTWRITEBYTECODE="1")
    started = time.monotonic()
    for title, filename, *arguments in commands:
        result = subprocess.run(
            [sys.executable, str(directory / filename), *arguments],
            cwd=directory, env=environment, text=True,
            stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
        )
        if result.returncode:
            print(f"FAILED: {title}", flush=True)
            print(result.stdout, end="", flush=True)
            return result.returncode
        print(f"PASS: {title}", flush=True)
    print(f"All seven checks passed in {time.monotonic() - started:.2f} seconds.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/source-bounds-certificate.json <==
{
  "status": "passed",
  "formula": "U(n,d)=sum_{j=0}^{mu} min([z^j]h(z)^(n-1),[z^(mu-j)]h(z)^(n-1))",
  "arithmetic": "Python integers and fractions",
  "records": [
    {
      "n": 20,
      "d": 4,
      "point_hilbert": [
        1,
        4,
        10,
        5
      ],
      "mu": 39,
      "essential_variables": 76,
      "factorial": 2432902008176640000,
      "compressed_upper": 90076079431306258290,
      "tensor_source_upper": 11675431903794633000,
      "upper_ratio_numerator": 99790016271749,
      "upper_ratio_denominator": 20794034257920,
      "upper_ratio_decimal": 4.798973351394818,
      "minimum_alternating_dimension": 15504,
      "centered_next_alternating_dimension": 495159,
      "interpretation": "Upper bound on the rank of the alternating pairing."
    },
    {
      "n": 96,
      "d": 3,
      "point_hilbert": [
        1,
        3,
        6,
        10,
        15,
        21,
        28,
        12
      ],
      "mu": 462,
      "essential_variables": 285,
      "factorial": 991677934870949689209571401541893801158183648651267795444376054838492222809091499987689476037000748982075094738965754305639874560000000000000000000000,
      "compressed_upper": 646483520195539476437460894979603411513370221281675401172911638133645473823699391500043638655801478401424695695261680003073311258239434039036702173964160,
      "tensor_source_upper": 5630421394717865531706997469066374309995509990730425372757950928844848494759543683048596659392541687645787367300298364112160771904973363636242522271104,
      "upper_ratio_numerator": 1629172857267900906165219175077075899882960066762275860173018208577791809826256852733968940796453034619730141001243739615787260389170533459560915009,
      "upper_ratio_denominator": 286943846895529423961102836094297974872159620558815913033673626978730388544297309024215704871817346348980062135117405759733760000000000000000000000,
      "upper_ratio_decimal": 5.677671345435926,
      "minimum_alternating_dimension": 1251677700,
      "centered_next_alternating_dimension": 87983314020,
      "interpretation": "Upper bound on the rank of the alternating pairing."
    },
    {
      "n": 70,
      "d": 4,
      "point_hilbert": [
        1,
        4,
        10,
        20,
        35
      ],
      "mu": 224,
      "essential_variables": 276,
      "factorial": 11978571669969891796072783721689098736458938142546425857555362864628009582789845319680000000000000000,
      "compressed_upper": 10554168179959616084654030597540409929844649953357093340819006261085026081500778218761869711542645000,
      "tensor_source_upper": 145900480105436826402397744030880690774821622183104670180070613295589359239686438340755615234375000,
      "upper_ratio_numerator": 9315070789679202571026750207318015889855340417145923607786910327468381504882794037,
      "upper_ratio_denominator": 764776394048736291742095271203157172855362958956747881108982406570280215900665675776,
      "upper_ratio_decimal": 0.012180123317307293,
      "minimum_alternating_dimension": 1,
      "centered_next_alternating_dimension": 1956,
      "interpretation": "Upper bound on the rank of the alternating pairing.",
      "verified_strict_rational_ceiling": {
        "numerator": 12181,
        "denominator": 1000000,
        "positive_integer_gap": 10501406466425565564834483014220933984703331253343190811261758444425488276667498266464765625000000000
      }
    },
    {
      "n": 120,
      "d": 3,
      "point_hilbert": [
        1,
        3,
        6,
        10,
        15,
        21,
        28,
        36
      ],
      "mu": 630,
      "essential_variables": 357,
      "factorial": 6689502913449127057588118054090372586752746333138029810295671352301633557244962989366874165271984981308157637893214090552534408589408121859898481114389650005964960521256960000000000000000000000000000,
      "compressed_upper": 238596836289810105380402225718350278236735524760137869236524678468898502156318364538864041651948246785169133400899592504825220598144398187424917507171149611484384962511762903481122144390282865371065800,
      "tensor_source_upper": 1391487730976791090362218218423331667432348988479624789856686610779856206974210106152078937348798823495051833094202557849435670160487020127042411547619394709910999682376394127493937338341132177949952,
      "upper_ratio_numerator": 86277761097271272963927220884383163903295448194421179926629874180298623944333463923119973793948339750437241635305218120624731532768292418591419366791877152152219722369568088262272900442778532859,
      "upper_ratio_denominator": 414775726280327818550850573790325681222268497838419507086785178094099302904573598051021463620534783067222075762228056209854564024640880571670292727826739211679375032320000000000000000000000000000,
      "upper_ratio_decimal": 0.208010632326541,
      "minimum_alternating_dimension": 1,
      "centered_next_alternating_dimension": 1617,
      "interpretation": "Upper bound on the rank of the alternating pairing.",
      "verified_strict_rational_ceiling": {
        "numerator": 208011,
        "denominator": 1000000,
        "positive_integer_gap": 2459552675278013743806126060824710676529022749929012726282883758890901871890229113924643592044451839345321602798340487564704604352709156931407465910777479777720610787379066062661658867822050048000000
      }
    }
  ],
  "asymptotic_constant_certificates": [
    {
      "d": 3,
      "test_a": [
        193,
        25
      ],
      "beta_strict_upper": [
        157517,
        250000
      ],
      "variational_value_interval": [
        [
          244407804750105491117508512938432906142191132201480609619059273293674361658496779353005574509008476117689539883600919761260289794625798681635944807126877861671101349253766001175759052767609083533722059470908330385467084789332354318070353230167439382636327934955315469382453510179393719708160861894350746114474246733504654813001380813454843575222320370762706470821425953318333589773010537376154323704230532353658138091323542251157349685988750628588536503253681892569614991335505578471297834621903789815316623326773128715970234237909343513631772293113287047161430687444072495375936630801451524166413501082667008790207977058389281951594030318816725015399024355699195748047,
          387907451184964151841212554633201767897920322672881305695527479929073955657223015035351776093499954837703110487776528923961931016094212429640060886385143369427045015217996836975216569672166136489140759229507992392021378354624127733272560798402966932425066656628539256795885315044690203819375295161152702513386451234921555176528906000657208894219733712430230956203266002609830257438747659735203912697726587126281601689321287831168997896224604093310566400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
        ],
        [
          29871401841153587190836920672540785809194906361862147710663730995933631951442221166618550978774648602288771021401657638397400804696740987642186685987963333323251314624924829943119935043105417086885546316280024071048919639291140915160598861851583478636516150696063363769369303467419498938426386708213418109305710866020488396597302726579858705633324930230131088438004727818190660443677416688103903280432786391994877247446159358778761633974002829658813610127288307994952985909741574843490445434783614886027519080258737685030883198571599866389853676745023840321454548413717307657985365387722810988200708932786211737057613412515378028027726337221167407677394639473242376714352567669073,
          47409858140050791866722066275011720068957283577155151843340914065570543410661177973632432545186617916683077478989698305994004122455363044274216816077701685432845029262226166697150749369237395125053389872754578554421302285158386002391456203181722041414095990331569256462180229993997297844401572349947008283508681129494056310484274469507299916153980765802459887208203196000371071105812076908866545110397309419312971324410989207613816297201333420716393375048558182400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
        ]
      ],
      "rho_rigorous_upper": [
        6868227617401538083776649174731373345313261068482141185654534164010691669567394333381782407587170442933328610756225037199844060319,
        10734590024188391578256954384964109925046399301709256773189321709663974526875866173581425224325075139959554077774047851562500000000
      ],
      "exponential_enclosure": "Taylor through order100, geometric positive-tail majorant; reciprocals for negative arguments"
    },
    {
      "d": 4,
      "test_a": [
        489,
        50
      ],
      "beta_strict_upper": [
        70443,
        200000
      ],
      "variational_value_interval": [
        [
          4170276663853521764445771535525979975952807945751274213818661221879532046530672282606585835517622350764091486048281025715668040359553122101653109063041795116679303921719743487961244355724622628600610202897480139360953646918868880211281788513869737053440249038458327634249688121233943400227377677745326849572553952108401672808000029165877746356136955532809471472662734242878749385558560200729938084689441725358751104149809882109214345235023692363267542724471381363191277059536951666788790215922978672951376795034394686975643426151138826034002957596804940973987011205834522044386711972683735518176822130110829232327357969349475114513335206513720727102366915264842330003242270731288194944581477691348019555069400028563934120310866016633819070336,
          11840146433830435638354686663386919313006341025538584599856250884131803318321128074252275014886982929579219939103960244570723750892458278629545066085142031150334489894719547720038557833824430135362373540492705386082724753572336836527902654000024403572584151015263837561722178922859737241078450861112831283718773421341945838236237561196262893390980097850372304363138992555321751220747520308033461652929376534994220070956778017074992731036599774050391250714521805818195075170431202063295012659120613891214226728452439558192895835134299864781509560305176912445556922419630455659641257172530021552883986120875190863906481362105389652418243102770417134623384274904740204138851258571245294228460562214335998441894215460479244939051568508148193359375
        ],
        [
          4701287285061155218193069910773080386609612731522733728388568899204001640874613035489576384093028338293103935561615525573453140525414721067800529661326551784234091852097091852733403753947024194541426215342091722018773294325734733146479840876430613471393716366443927291131764135836285989714107237604054907539183452748828544286111902345945797817922390885640547065538743790901780262217573029192653869890874867883945321399601261594966263507673474824083795759185538198987891804647063310910618894208884624374065103966080945060777037268470760701717976007531722500366836674913421548351387378700035706698667230558059123706827865217813990262512199105663458302250171710330324614733580422626784373836279498730768618775188239323006709234540591374745856953158934479488,
          13347778665407117631628613365720909766772895800280597243534501380658657401743001700085327890207978357037997070947053386459162771502290991559067223780510378157120269240812111211445591548329242044377725168496040890869014359124378193169847217484727511373460627930198416089552617612182101398749714147004422428873216835333047816054003640951084717447412835715986738915586661956601598468654103546627787771706283195928305504703093940779165212192388193745609687788967065163503802134866964765919532033505890244836513009037061389548067186902646384962707358256590685854490082629851338282206036263423302760871552014034083417277024005593012698643497114015636248690095322544883527572126842482722302912560809944086858961951217263965097092892619912163354456424713134765625
        ]
      ],
      "rho_rigorous_upper": [
        2102135040793303696236018798811760678736241954055870720720794988999391463690989111644996377540139137753446997839043672844189163851988768371764921,
        5901697704077352749176081392610948161622517790081547613656903268358943602391620845440031272286732698243192636056844053053092969505250701475840000
      ],
      "exponential_enclosure": "Taylor through order100, geometric positive-tail majorant; reciprocals for negative arguments"
    }
  ]
}


==> anc/ten-point-witness-certificate.json <==
{
  "status": "passed",
  "arithmetic": "Python integers and fractions; polynomial identities over Q",
  "smoothing_matrix_entry_degrees": [
    1,
    1,
    1,
    1,
    1
  ],
  "all_commutators_zero": true,
  "cyclic_basis_determinant": 1,
  "cyclic_determinant_degree_bound": 4,
  "cyclic_determinant_integer_evaluations": 5,
  "characteristic_polynomial": "z*(z^4+s^4)*(z^5-s^5)",
  "normalized_characteristic_polynomial_squarefree": true,
  "all_eleven_quadrics_vanish_as_operators": true,
  "quadratic_basis_determinant": 729,
  "hilbert_function": [
    1,
    5,
    4
  ],
  "cubic_multiplication": {
    "rows": 35,
    "columns": 55,
    "rank": 35
  },
  "linear_syzygies": 20,
  "weight_one_constraints": {
    "rows": 80,
    "columns": 55,
    "rank": 49
  },
  "weight_two_constraints": {
    "rows": 100,
    "columns": 11,
    "rank": 11
  },
  "tangent_dimension_upper_bound": 50,
  "tangent_dimension": 50,
  "dimension_equality_reason": "the free cyclic smoothing puts the point on the 50-dimensional principal component",
  "homogeneous_tangent_weights": {
    "0": 44,
    "1": 6
  },
  "translation_tangent_rank": 5,
  "translations_plus_smoothing_rank": 6,
  "smoothing_barycentre_by_power_of_s": [
    {},
    {},
    {},
    {
      "1": "-4/15"
    },
    {
      "1": "23/30"
    }
  ],
  "centered_family_defined_by_trace_subtraction": true,
  "elapsed_seconds": 0.157,
  "matrices": {
    "quadratic_basis": [
      [
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        -8,
        -1,
        -3,
        -1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        4,
        0,
        2,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        -10,
        0,
        0,
        0,
        0,
        0,
        1,
        4,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        -3,
        1,
        0,
        0,
        0,
        0,
        0,
        2,
        -2
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3
      ]
    ],
    "cubic_multiplication": [
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -8,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -8,
        0,
        0,
        0,
        4,
        -1,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        2,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        -10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -8,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        -8,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -8,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        3,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -10,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        4,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        -3,
        0,
        0,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -10,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        2,
        -1,
        0,
        0,
        0,
        -2,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        -10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        -2,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        -2
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        3,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3
      ]
    ],
    "linear_syzygy_columns": [
      [
        "-92574/360175",
        "-260202/360175",
        "-174934/360175",
        "7354/1080525",
        "144/72035",
        "-504/72035",
        "-72/72035",
        "-246999/360175",
        "-314609/360175",
        "105634/1080525",
        "-37054/3241575",
        "-988176/360175",
        "192/72035",
        "-164624/72035",
        "-1249619/360175",
        "538274/3241575",
        "-92601/72035",
        "-219043/72035",
        "131888/360175",
        "-120008/3241575"
      ],
      [
        "-891/1440700",
        "-370593/1440700",
        "1728669/1440700",
        "-123513/1440700",
        "-756/72035",
        "2646/72035",
        "378/72035",
        "459/1440700",
        "2140619/1440700",
        "629227/1440700",
        "1051763/4322100",
        "1404/360175",
        "-1008/72035",
        "-144/72035",
        "5928129/1440700",
        "482147/4322100",
        "-81/72035",
        "195512/72035",
        "-260202/360175",
        "65944/1080525"
      ],
      [
        "-2079/144070",
        "-297/144070",
        "-399/144070",
        "576223/144070",
        "-3528/14407",
        "-2059/14407",
        "1764/14407",
        "1071/144070",
        "351/144070",
        "411683/144070",
        "629227/432210",
        "6552/72035",
        "-4704/14407",
        "-672/14407",
        "1581/144070",
        "1317103/432210",
        "-378/14407",
        "-54/14407",
        "154389/72035",
        "-292553/216105"
      ],
      [
        "-390303/1440700",
        "67731/1440700",
        "3677/1440700",
        "-39587/4322100",
        "277857/72035",
        "-27/72035",
        "-30876/72035",
        "-191853/1440700",
        "50927/1440700",
        "-18527/4322100",
        "111172937/12966300",
        "811482/360175",
        "-61734/72035",
        "-49982/72035",
        "416557/1440700",
        "-337447/12966300",
        "-55128/72035",
        "12706/72035",
        "-13516/360175",
        "5108056/3241575"
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0
      ],
      [
        "-693/360175",
        "-99/360175",
        "-133/360175",
        "-144127/1080525",
        "-2352/72035",
        "8232/72035",
        "1176/72035",
        "357/360175",
        "117/360175",
        "411683/1080525",
        "-451298/3241575",
        "4368/360175",
        "-3136/72035",
        "-448/72035",
        "527/360175",
        "-411737/3241575",
        "-252/72035",
        "-36/72035",
        "-41144/360175",
        "-152896/3241575"
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1/10",
        0,
        0,
        0,
        0,
        0,
        0,
        "1/10",
        0,
        0,
        0,
        "2/5",
        0,
        0,
        "-1/10",
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "3/10",
        "1/10",
        "-1/30",
        0,
        0,
        0,
        0,
        "1/10",
        "-1/30",
        "1/90",
        0,
        0,
        0,
        "1/5",
        "-11/90",
        0,
        0,
        "-1/5",
        "1/45"
      ],
      [
        "-2079/1440700",
        "-297/1440700",
        "-399/1440700",
        "576223/1440700",
        "-1764/72035",
        "6174/72035",
        "882/72035",
        "1071/1440700",
        "351/1440700",
        "411683/1440700",
        "629227/4322100",
        "3276/360175",
        "-2352/72035",
        "-336/72035",
        "1581/1440700",
        "-411737/4322100",
        "-189/72035",
        "-27/72035",
        "-30858/360175",
        "-38224/1080525"
      ],
      [
        "-4997/144070",
        "-1386/72035",
        "-1862/72035",
        "-266/72035",
        "-4114/14407",
        "-8/14407",
        "2057/14407",
        "24403/144070",
        "1638/72035",
        "254/72035",
        "-41054/216105",
        "17931/72035",
        "13724/14407",
        "8135/14407",
        "349/144070",
        "-506/216105",
        "-3528/14407",
        "-504/14407",
        "264/72035",
        "-41188/216105"
      ],
      [
        "-3/10",
        0,
        0,
        0,
        0,
        0,
        0,
        "-3/10",
        0,
        0,
        0,
        "-6/5",
        0,
        0,
        "3/10",
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "-1/3",
        0,
        0,
        0,
        0,
        "2/3",
        0,
        0,
        0,
        "-2/3"
      ],
      [
        "-14553/144070",
        "-2079/144070",
        "-2793/144070",
        "-399/144070",
        "18525/14407",
        "-6/14407",
        "-2059/14407",
        "7497/144070",
        "2457/144070",
        "381/144070",
        "411683/144070",
        "45864/72035",
        "10293/14407",
        "-4704/14407",
        "11067/144070",
        "-253/144070",
        "-2646/14407",
        "-378/14407",
        "198/72035",
        "-10297/72035"
      ],
      [
        "-246963/720350",
        "28668/360175",
        "-5144/360175",
        "-22786/1080525",
        "24/72035",
        "-84/72035",
        "-12/72035",
        "61737/720350",
        "31606/360175",
        "-6406/1080525",
        "17836/3241575",
        "123444/360175",
        "32/72035",
        "20586/72035",
        "255787/720350",
        "-174416/3241575",
        "20584/72035",
        "23522/72035",
        "-26042/360175",
        "28022/3241575"
      ],
      [
        0,
        "-3/10",
        "-1/10",
        "1/30",
        0,
        0,
        0,
        0,
        "-1/10",
        "1/30",
        "-1/90",
        0,
        0,
        0,
        "-1/5",
        "11/90",
        0,
        0,
        "1/5",
        "-1/45"
      ],
      [
        0,
        0,
        0,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        "-1/3",
        "1/9",
        0,
        0,
        0,
        0,
        "-2/9",
        0,
        0,
        0,
        "2/9"
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-46287/1440700",
        "-130101/1440700",
        "-87467/1440700",
        "3677/4322100",
        "18/72035",
        "-63/72035",
        "-9/72035",
        "416763/1440700",
        "22783/1440700",
        "52817/4322100",
        "-18527/12966300",
        "-123522/360175",
        "24/72035",
        "-20578/72035",
        "-84547/1440700",
        "269137/12966300",
        "15438/72035",
        "-18376/72035",
        "16486/360175",
        "-15001/3241575"
      ],
      [
        "-99/360175",
        "30858/360175",
        "-144089/360175",
        "174934/1080525",
        "-336/72035",
        "1176/72035",
        "168/72035",
        "51/360175",
        "61761/360175",
        "-54386/1080525",
        "-105634/3241575",
        "624/360175",
        "-448/72035",
        "-64/72035",
        "226471/360175",
        "857054/3241575",
        "-36/72035",
        "30867/72035",
        "76448/360175",
        "-104168/3241575"
      ],
      [
        "2079/1440700",
        "297/1440700",
        "399/1440700",
        "-576223/1440700",
        "1764/72035",
        "-6174/72035",
        "-882/72035",
        "-1071/1440700",
        "-351/1440700",
        "-411683/1440700",
        "-629227/4322100",
        "-3276/360175",
        "2352/72035",
        "336/72035",
        "-1581/1440700",
        "411737/4322100",
        "189/72035",
        "27/72035",
        "30858/360175",
        "38224/1080525"
      ],
      [
        "4851/144070",
        "693/144070",
        "931/144070",
        "133/144070",
        "-6175/14407",
        "2/14407",
        "-4116/14407",
        "-2499/144070",
        "-819/144070",
        "-127/144070",
        "-411683/432210",
        "-15288/72035",
        "-3431/14407",
        "1568/14407",
        "-3689/144070",
        "253/432210",
        "882/14407",
        "126/14407",
        "-66/72035",
        "10297/216105"
      ],
      [
        "46287/1440700",
        "130101/1440700",
        "87467/1440700",
        "-3677/4322100",
        "-18/72035",
        "63/72035",
        "9/72035",
        "-416763/1440700",
        "-22783/1440700",
        "-52817/4322100",
        "18527/12966300",
        "123522/360175",
        "-24/72035",
        "-51457/72035",
        "84547/1440700",
        "-269137/12966300",
        "-15438/72035",
        "18376/72035",
        "-16486/360175",
        "15001/3241575"
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        -3,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "weight_one_constraints": [
      [
        "-92574/360175",
        "-260202/360175",
        "-452673/1440700",
        "-11583/720350",
        "-370593/1440700",
        "-4851/1440700",
        "-693/1440700",
        "3/10",
        "1/10",
        "-2079/1440700",
        "-1955/14407",
        "-4851/144070",
        0,
        "-4/5",
        "-14553/144070",
        "-540213/1440700",
        "-15429/1440700",
        0,
        0,
        "-478497/1440700",
        "-99/360175",
        "30858/360175",
        "191817/1440700",
        "27027/720350",
        "297/1440700",
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-891/1440700",
        "-370593/1440700",
        "390303/720350",
        "171681/1440700",
        "297/360175",
        0,
        0,
        0,
        "-1/5",
        0,
        "-3/10",
        0,
        0,
        0,
        "2/5",
        0,
        "-3/10",
        0,
        0,
        0,
        "2079/1440700",
        "297/1440700",
        "-46287/720350",
        "-112449/1440700",
        "-693/360175",
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-2079/144070",
        "-297/144070",
        "-92574/360175",
        "130101/360175",
        "-109311/1440700",
        "1/10",
        0,
        "-693/1440700",
        "-693/1440700",
        "-1/10",
        0,
        -1,
        "4778/72035",
        "-4851/144070",
        0,
        0,
        0,
        "-447639/1440700",
        "-15429/1440700",
        0,
        "4851/144070",
        "693/144070",
        "-99/360175",
        "-15429/360175",
        "-33081/1440700",
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-390303/1440700",
        "67731/1440700",
        "-2673/1440700",
        "-369999/1440700",
        "130101/720350",
        0,
        "3/10",
        0,
        "-693/720350",
        "-693/720350",
        0,
        0,
        "-9/10",
        "9556/72035",
        "-4851/72035",
        0,
        0,
        0,
        "-115767/360175",
        "-15429/720350",
        "46287/1440700",
        "130101/1440700",
        "6237/1440700",
        "-1089/1440700",
        "-15429/720350",
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-260202/360175",
        "45154/360175",
        "58821/1440700",
        "-495609/720350",
        "-1164339/1440700",
        "-693/1440700",
        "1152461/1440700",
        "3/10",
        0,
        "-297/1440700",
        "-4851/144070",
        "-693/144070",
        -3,
        -1,
        "-2079/144070",
        "-15429/1440700",
        "-43367/1440700",
        0,
        "-4/5",
        "13969/1440700",
        "30858/360175",
        "86734/360175",
        "150891/1440700",
        "3861/720350",
        "123531/1440700",
        0,
        0,
        0,
        "8/3",
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-370593/1440700",
        "-1164339/1440700",
        "-67731/720350",
        "-16637/1440700",
        "123531/360175",
        0,
        0,
        "-3/5",
        "-1/10",
        0,
        0,
        0,
        0,
        2,
        0,
        "-3/10",
        "1/10",
        0,
        0,
        "2/5",
        "297/1440700",
        "123531/1440700",
        "-130101/720350",
        "-57227/1440700",
        "-99/360175",
        1,
        "1/3",
        0,
        0,
        "-4/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-297/144070",
        "-123531/144070",
        "-260202/360175",
        "-22577/360175",
        "25547/1440700",
        0,
        0,
        "-99/1440700",
        "-576379/1440700",
        "1/10",
        -1,
        0,
        "-693/144070",
        "-693/144070",
        1,
        0,
        -1,
        "244773/1440700",
        "-43367/1440700",
        0,
        "693/144070",
        "99/144070",
        "30858/360175",
        "-43367/360175",
        "36437/1440700",
        0,
        "10/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "67731/1440700",
        "-31487/1440700",
        "-1111779/1440700",
        "-917277/1440700",
        "-22577/720350",
        "3/10",
        "-1/10",
        0,
        "-99/720350",
        "-144169/720350",
        0,
        -3,
        0,
        "-693/72035",
        "-693/72035",
        0,
        0,
        "-9/10",
        "86369/360175",
        "-43367/720350",
        "130101/1440700",
        "-22577/1440700",
        "891/1440700",
        "123333/1440700",
        "-43367/720350",
        0,
        0,
        3,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-174934/360175",
        "7354/1080525",
        "-8293/1440700",
        "2302897/720350",
        "-123513/1440700",
        "-931/1440700",
        "1152161/4322100",
        "1/10",
        0,
        "-399/1440700",
        "-6517/144070",
        "-931/144070",
        0,
        0,
        "-2793/144070",
        "-108043/1440700",
        "-87467/4322100",
        0,
        "-4/15",
        "-118331/4322100",
        "-144089/360175",
        "174934/1080525",
        "115397/1440700",
        "5187/720350",
        "-576223/1440700",
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1728669/1440700",
        "-123513/1440700",
        "-3677/720350",
        "20263/4322100",
        "-576223/360175",
        0,
        0,
        "-1/5",
        "-1/30",
        0,
        0,
        0,
        0,
        0,
        0,
        "-1/10",
        "1/30",
        0,
        0,
        "2/15",
        "399/1440700",
        "-576223/1440700",
        "-87467/720350",
        "-143327/4322100",
        "-133/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-399/144070",
        "576223/144070",
        "-174934/360175",
        "-3677/1080525",
        "15647/4322100",
        0,
        0,
        "-133/1440700",
        "-576679/4322100",
        "1/30",
        0,
        0,
        "-931/144070",
        "-931/144070",
        0,
        0,
        "-1/3",
        "66891/1440700",
        "-87467/4322100",
        0,
        "931/144070",
        "133/144070",
        "-144089/360175",
        "-87467/1080525",
        "59537/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "3677/1440700",
        "-39587/4322100",
        "5186007/1440700",
        "-1275959/1440700",
        "-3677/2161050",
        "1/10",
        "-1/30",
        0,
        "-133/720350",
        "-144469/2161050",
        0,
        0,
        0,
        "-931/72035",
        "-931/72035",
        0,
        0,
        "-3/10",
        "64319/1080525",
        "-87467/2161050",
        "87467/1440700",
        "-3677/4322100",
        "1197/1440700",
        "-576489/1440700",
        "-87467/2161050",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "7354/1080525",
        "-79174/3241575",
        "51820483/4322100",
        "2716431/720350",
        "-94097/4322100",
        "1152161/4322100",
        "576109/12966300",
        "-1/30",
        0,
        "-1152731/4322100",
        "-931/144070",
        "-133/144070",
        0,
        0,
        "-399/144070",
        "-87467/4322100",
        "3677/12966300",
        -1,
        "-11/45",
        "-133039/12966300",
        "174934/1080525",
        "-7354/3241575",
        "8293/4322100",
        "-2302897/2161050",
        "41171/1440700",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "8/3",
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-123513/1440700",
        "-94097/4322100",
        "39587/2161050",
        "-103680553/12966300",
        "41171/360175",
        0,
        "-2/3",
        "1/15",
        "1/90",
        0,
        0,
        0,
        0,
        0,
        0,
        "1/30",
        "-1/90",
        0,
        "2/3",
        "-2/45",
        "-576223/1440700",
        "41171/1440700",
        "3677/2161050",
        "-20263/12966300",
        "576223/1080525",
        0,
        0,
        0,
        0,
        0,
        1,
        "1/3",
        0,
        0,
        "-4/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "576223/144070",
        "-41171/144070",
        "7354/1080525",
        "39587/3241575",
        "-51899657/12966300",
        0,
        0,
        "-2305177/4322100",
        "2304949/12966300",
        "-1/90",
        0,
        0,
        "-133/144070",
        "-133/144070",
        0,
        "-1/3",
        "1/9",
        "-31607/1440700",
        "3677/12966300",
        "1/3",
        "133/144070",
        "-576223/432210",
        "174934/1080525",
        "3677/3241575",
        "-15647/12966300",
        0,
        0,
        0,
        0,
        0,
        0,
        "10/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-39587/4322100",
        "155619797/12966300",
        "-370539/1440700",
        "152929/4322100",
        "39587/6483150",
        "-1/30",
        "1/90",
        0,
        "-288159/720350",
        "1872739/6483150",
        0,
        0,
        0,
        "-133/72035",
        "-133/72035",
        0,
        -1,
        "1/10",
        "-106214/3241575",
        "3677/6483150",
        "-3677/4322100",
        "39587/12966300",
        "-1728669/1440700",
        "1275959/4322100",
        "3677/6483150",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "144/72035",
        "740952/72035",
        "224937/72035",
        "-19656/72035",
        "-108/72035",
        "-4116/72035",
        "-588/72035",
        0,
        0,
        "-1764/72035",
        "14411/14407",
        "6175/14407",
        0,
        0,
        "-10289/14407",
        "42/72035",
        "6/72035",
        0,
        0,
        "18/72035",
        "-336/72035",
        "-48/72035",
        "-92643/72035",
        "-26171/72035",
        "252/72035",
        0,
        "-8/3",
        -1,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-756/72035",
        "-108/72035",
        "-555714/72035",
        "-57339/72035",
        "1008/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "1764/72035",
        "252/72035",
        "36/72035",
        "61756/72035",
        "-2352/72035",
        0,
        0,
        2,
        "1/3",
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-3528/14407",
        "-504/14407",
        "144/72035",
        "-370476/72035",
        "110259/72035",
        0,
        0,
        "-588/72035",
        "-588/72035",
        0,
        0,
        0,
        "-22639/14407",
        "6175/14407",
        0,
        0,
        0,
        "6/72035",
        "6/72035",
        0,
        "-6175/14407",
        "1176/14407",
        "-336/72035",
        "24/72035",
        "30869/72035",
        0,
        0,
        0,
        "4/3",
        "-1/3",
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "277857/72035",
        "-145539/72035",
        "-2268/72035",
        "396/72035",
        "-185238/72035",
        0,
        0,
        0,
        "-1176/72035",
        "-1176/72035",
        0,
        0,
        0,
        "-16464/14407",
        "12350/14407",
        0,
        0,
        0,
        "12/72035",
        "12/72035",
        "-18/72035",
        "-92619/72035",
        "5292/72035",
        "-924/72035",
        "12/72035",
        -1,
        "1/3",
        0,
        0,
        "2/3",
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-504/72035",
        "-72/72035",
        "-30912/72035",
        "-3239/72035",
        "378/72035",
        "14406/72035",
        "2058/72035",
        0,
        0,
        "6174/72035",
        "-14/14407",
        "-2/14407",
        0,
        0,
        "-6/14407",
        "-147/72035",
        "-21/72035",
        0,
        0,
        "-63/72035",
        "1176/72035",
        "168/72035",
        "93/72035",
        "-16454/72035",
        "-882/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "2646/72035",
        "378/72035",
        "54/72035",
        "20599/72035",
        "-3528/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "-6174/72035",
        "-882/72035",
        "-126/72035",
        "-41/72035",
        "8232/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-2059/14407",
        "1764/14407",
        "-504/72035",
        "36/72035",
        "10286/72035",
        0,
        0,
        "2058/72035",
        "2058/72035",
        0,
        0,
        0,
        "-2/14407",
        "-2/14407",
        0,
        0,
        0,
        "-21/72035",
        "-21/72035",
        0,
        "2/14407",
        "-4116/14407",
        "1176/72035",
        "-84/72035",
        "11/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-27/72035",
        "-30876/72035",
        "7938/72035",
        "-1386/72035",
        "18/72035",
        0,
        0,
        0,
        "4116/72035",
        "4116/72035",
        0,
        0,
        0,
        "-4/14407",
        "-4/14407",
        0,
        0,
        0,
        "-42/72035",
        "-42/72035",
        "63/72035",
        "9/72035",
        "-18522/72035",
        "3234/72035",
        "-42/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-72/72035",
        "-82336/72035",
        "-4416/72035",
        "9828/72035",
        "54/72035",
        "2058/72035",
        "294/72035",
        0,
        0,
        "882/72035",
        "-2/14407",
        "-2059/43221",
        0,
        0,
        "8230/43221",
        "-21/72035",
        "-3/72035",
        0,
        0,
        "-9/72035",
        "168/72035",
        "24/72035",
        "-61731/72035",
        "-22932/72035",
        "-126/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "8/3",
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "378/72035",
        "54/72035",
        "61752/72035",
        "-7348/72035",
        "-504/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "-882/72035",
        "-126/72035",
        "-18/72035",
        "41157/72035",
        "1176/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "1/3",
        0,
        0,
        "-4/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1764/14407",
        "252/14407",
        "-72/72035",
        "41168/72035",
        "-19112/72035",
        0,
        0,
        "294/72035",
        "294/72035",
        0,
        0,
        0,
        "4116/14407",
        "-2059/43221",
        0,
        0,
        0,
        "-3/72035",
        "-3/72035",
        0,
        "-4116/14407",
        "-588/14407",
        "168/72035",
        "-12/72035",
        "20583/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "10/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-30876/72035",
        "36752/72035",
        "1134/72035",
        "-198/72035",
        "20584/72035",
        0,
        0,
        0,
        "588/72035",
        "588/72035",
        0,
        0,
        0,
        "10289/43221",
        "-4118/43221",
        0,
        0,
        0,
        "-6/72035",
        "-6/72035",
        "9/72035",
        "-61743/72035",
        "-2646/72035",
        "462/72035",
        "-6/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-246999/360175",
        "-127902/360175",
        "-159723/1440700",
        "5967/720350",
        "-987843/1440700",
        "2499/1440700",
        "357/1440700",
        "3/10",
        "1/10",
        "1071/1440700",
        "3190/14407",
        "2499/144070",
        0,
        "-4/5",
        "7497/144070",
        "540237/1440700",
        "138921/1440700",
        0,
        0,
        "-15447/1440700",
        "51/360175",
        "-277842/360175",
        "-491733/1440700",
        "-13923/720350",
        "-153/1440700",
        -1,
        "-1/3",
        0,
        0,
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "459/1440700",
        "-987843/1440700",
        "191853/720350",
        "42531/1440700",
        "-153/360175",
        0,
        0,
        0,
        "-1/5",
        0,
        "-3/10",
        0,
        0,
        0,
        "2/5",
        0,
        "-3/10",
        0,
        0,
        0,
        "-1071/1440700",
        "-153/1440700",
        "416763/720350",
        "188901/1440700",
        "357/360175",
        0,
        "4/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1071/144070",
        "153/144070",
        "-246999/360175",
        "63951/360175",
        "-74661/1440700",
        "1/10",
        0,
        "357/1440700",
        "357/1440700",
        "-1/10",
        0,
        -1,
        "8453/72035",
        "2499/144070",
        0,
        0,
        0,
        "-293289/1440700",
        "138921/1440700",
        0,
        "-2499/144070",
        "-357/144070",
        "51/360175",
        "138921/360175",
        "-113931/1440700",
        0,
        0,
        1,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-191853/1440700",
        "96081/1440700",
        "1377/1440700",
        "-988149/1440700",
        "63951/720350",
        0,
        "3/10",
        0,
        "357/720350",
        "357/720350",
        0,
        0,
        "-9/10",
        "16906/72035",
        "2499/72035",
        0,
        0,
        0,
        "-38592/360175",
        "138921/720350",
        "-416763/1440700",
        "63951/1440700",
        "-3213/1440700",
        "561/1440700",
        "138921/720350",
        0,
        0,
        0,
        "2/3",
        "-2/3",
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-314609/360175",
        "101854/1080525",
        "61457/1440700",
        "8567741/2161050",
        "-1634689/4322100",
        "819/1440700",
        "1152911/4322100",
        "1/10",
        0,
        "351/1440700",
        "5733/144070",
        "819/144070",
        0,
        0,
        "2457/144070",
        "149207/1440700",
        "22783/4322100",
        0,
        "-4/15",
        "212419/4322100",
        "61761/360175",
        "-45566/1080525",
        "-47353/1440700",
        "-4563/720350",
        "246927/1440700",
        0,
        0,
        0,
        0,
        0,
        -1,
        "-1/3",
        0,
        0,
        "1/3",
        0,
        "8/3",
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "2140619/1440700",
        "-1634689/4322100",
        "-50927/720350",
        "-71987/4322100",
        "-2140619/1080525",
        0,
        0,
        "-1/5",
        "-1/30",
        0,
        0,
        0,
        0,
        0,
        0,
        "-1/10",
        "1/30",
        0,
        0,
        "2/15",
        "-351/1440700",
        "246927/1440700",
        "22783/720350",
        "71923/4322100",
        "117/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        "4/3",
        0,
        0,
        0,
        0,
        0,
        -2,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "351/144070",
        "2140619/432210",
        "-314609/360175",
        "-50927/1080525",
        "40397/4322100",
        0,
        0,
        "117/1440700",
        "-575929/4322100",
        "1/30",
        0,
        0,
        "819/144070",
        "819/144070",
        0,
        0,
        "-1/3",
        "103641/1440700",
        "22783/4322100",
        0,
        "-819/144070",
        "-117/144070",
        "61761/360175",
        "22783/1080525",
        "1787/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "-1/3",
        0,
        0,
        0,
        0,
        "-4/3",
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "50927/1440700",
        "-19337/4322100",
        "6421857/1440700",
        "-5915927/4322100",
        "-50927/2161050",
        "1/10",
        "-1/30",
        0,
        "117/720350",
        "-143719/2161050",
        0,
        0,
        0,
        "819/72035",
        "819/72035",
        0,
        0,
        "-3/10",
        "119444/1080525",
        "22783/2161050",
        "-22783/1440700",
        "-50927/4322100",
        "-1053/1440700",
        "247161/1440700",
        "22783/2161050",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "2/3",
        "-2/3",
        1,
        "-1/3",
        0,
        0,
        "-2/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "105634/1080525",
        "-37054/3241575",
        "37032943/4322100",
        "8692153/2161050",
        "1051763/4322100",
        "2881781/4322100",
        "82489/12966300",
        "-1/30",
        0,
        "411683/1440700",
        "889/144070",
        "1152941/432210",
        1,
        0,
        "381/144070",
        "27193/4322100",
        "52817/12966300",
        -1,
        "-11/45",
        "14381/12966300",
        "-54386/1080525",
        "-105634/3241575",
        "-64247/4322100",
        "-1648637/2161050",
        "-629227/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "629227/1440700",
        "1051763/4322100",
        "18527/2161050",
        "-74084413/12966300",
        "-629227/1080525",
        0,
        0,
        "1/15",
        "1/90",
        0,
        0,
        0,
        -2,
        "-1/3",
        0,
        "1/30",
        "-1/90",
        0,
        "2/3",
        "-2/45",
        "-411683/1440700",
        "-629227/4322100",
        "52817/2161050",
        "75677/12966300",
        "411683/1080525",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "411683/144070",
        "629227/432210",
        "105634/1080525",
        "18527/3241575",
        "-37069997/12966300",
        0,
        0,
        "411683/4322100",
        "1811329/12966300",
        "-1/90",
        0,
        0,
        "127/144070",
        "-575899/432210",
        "1/3",
        "-1/3",
        "1/9",
        "-26147/1440700",
        "52817/12966300",
        "1/3",
        "-127/144070",
        "-411683/432210",
        "-54386/1080525",
        "52817/3241575",
        "-41387/12966300",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-18527/4322100",
        "111172937/12966300",
        "1887681/1440700",
        "-68897/1440700",
        "18527/6483150",
        "-1/30",
        "1/90",
        0,
        "411683/2161050",
        "1379119/6483150",
        1,
        "-1/3",
        0,
        "127/72035",
        "-143689/216105",
        0,
        -1,
        "1/10",
        "-81644/3241575",
        "52817/6483150",
        "-52817/4322100",
        "18527/12966300",
        "-1235049/1440700",
        "64713/1440700",
        "52817/6483150",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-37054/3241575",
        "222345874/9724725",
        "167803367/12966300",
        "13645457/6483150",
        "903547/12966300",
        "82489/12966300",
        "3040241/38898900",
        "1/90",
        0,
        "-270491/1440700",
        "1152941/432210",
        "82489/1296630",
        "-1/3",
        0,
        "-164597/144070",
        "52817/12966300",
        "-103748927/38898900",
        "-2/3",
        "11/135",
        "88489/38898900",
        "-105634/3241575",
        "37054/9724725",
        "-37032943/12966300",
        "-8692153/6483150",
        "-1051763/12966300",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "8/3",
        "1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1051763/4322100",
        "903547/12966300",
        "-111172937/6483150",
        "-224433797/38898900",
        "-1051763/3241575",
        0,
        "-1/3",
        "-1/45",
        "-1/270",
        0,
        0,
        -4,
        "2/3",
        "1/9",
        0,
        "-1/90",
        "1/270",
        2,
        "1/9",
        "2/135",
        "-629227/4322100",
        "-1051763/12966300",
        "-18527/6483150",
        "74084413/38898900",
        "629227/3241575",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "1/3",
        0,
        0,
        "-4/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "629227/432210",
        "1051763/1296630",
        "-37054/3241575",
        "-111172937/9724725",
        "54542507/38898900",
        0,
        0,
        "-3692873/12966300",
        "1311401/38898900",
        "1/270",
        0,
        0,
        "-1317157/432210",
        "1811329/1296630",
        "-1/9",
        "1/9",
        "-1/27",
        "29957/4322100",
        "51846673/38898900",
        "-4/9",
        "-411683/432210",
        "-629227/1296630",
        "-105634/3241575",
        "-18527/9724725",
        "37069997/38898900",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "10/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "111172937/12966300",
        "58718353/38898900",
        "1051763/1440700",
        "-133331/1440700",
        "-111172937/19449450",
        "1/90",
        "-1/270",
        0,
        "-1531823/6483150",
        "1743611/19449450",
        "-1/3",
        "1/9",
        0,
        "-452737/216105",
        "1379119/648315",
        -1,
        "2/3",
        "-1/30",
        "98789/9724725",
        "12947773/19449450",
        "18527/12966300",
        "-111172937/38898900",
        "-629227/1440700",
        "68897/4322100",
        "-18527/19449450",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-988176/360175",
        "2163952/360175",
        "909762/360175",
        "36504/360175",
        "-987708/360175",
        "7644/360175",
        "1092/360175",
        "6/5",
        "2/5",
        "3276/360175",
        "12759/14407",
        "15288/72035",
        0,
        "-16/5",
        "-26171/72035",
        "-78/360175",
        "-41174/360175",
        0,
        0,
        "164618/360175",
        "624/360175",
        "329392/360175",
        "-105798/360175",
        "-85176/360175",
        "-468/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        -8,
        -3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1404/360175",
        "-987708/360175",
        "-1622964/360175",
        "-336014/360175",
        "-1872/360175",
        0,
        0,
        0,
        "-4/5",
        0,
        "-6/5",
        -1,
        0,
        0,
        "8/5",
        0,
        "4/5",
        0,
        0,
        0,
        "-3276/360175",
        "-468/360175",
        "-247044/360175",
        "111706/360175",
        "4368/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "6552/72035",
        "936/72035",
        "-988176/360175",
        "-1081976/360175",
        "237734/360175",
        "2/5",
        0,
        "1092/360175",
        "1092/360175",
        "-2/5",
        0,
        -4,
        "-27933/72035",
        "15288/72035",
        0,
        0,
        0,
        "246966/360175",
        "-41174/360175",
        0,
        "-15288/72035",
        "-2184/72035",
        "624/360175",
        "-164696/360175",
        "117614/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        -1,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "811482/360175",
        "-172214/360175",
        "4212/360175",
        "-988644/360175",
        "-540988/360175",
        0,
        "6/5",
        0,
        "2184/360175",
        "2184/360175",
        0,
        0,
        "-18/5",
        "16169/72035",
        "30576/72035",
        0,
        0,
        0,
        "205792/360175",
        "-82348/360175",
        "123522/360175",
        "-270494/360175",
        "-9828/360175",
        "1716/360175",
        "-82348/360175",
        0,
        0,
        0,
        0,
        0,
        -3,
        1,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "192/72035",
        "-164624/72035",
        "-132294/72035",
        "-26208/72035",
        "-144/72035",
        "-5488/72035",
        "-784/72035",
        0,
        0,
        "-2352/72035",
        "24017/14407",
        "3431/14407",
        0,
        0,
        "10293/14407",
        "56/72035",
        "8/72035",
        0,
        0,
        "24/72035",
        "-448/72035",
        "-64/72035",
        "-51489/72035",
        "-10883/72035",
        "336/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-1008/72035",
        "-144/72035",
        "123468/72035",
        "67618/72035",
        "1344/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "2352/72035",
        "336/72035",
        "48/72035",
        "34318/72035",
        "-3136/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-4704/14407",
        "-672/14407",
        "192/72035",
        "82312/72035",
        "2942/72035",
        0,
        0,
        "-784/72035",
        "-784/72035",
        0,
        0,
        0,
        "3431/14407",
        "3431/14407",
        0,
        0,
        0,
        "8/72035",
        "8/72035",
        0,
        "-3431/14407",
        "1568/14407",
        "-448/72035",
        "32/72035",
        "17147/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-61734/72035",
        "-49982/72035",
        "-3024/72035",
        "528/72035",
        "41156/72035",
        0,
        0,
        0,
        "-1568/72035",
        "-1568/72035",
        0,
        0,
        0,
        "6862/14407",
        "6862/14407",
        0,
        0,
        0,
        "16/72035",
        "16/72035",
        "-24/72035",
        "-51457/72035",
        "7056/72035",
        "-1232/72035",
        "16/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-164624/72035",
        "-399856/216105",
        "-60062/72035",
        "-3744/72035",
        "-164672/72035",
        "-784/72035",
        "-112/72035",
        0,
        0,
        "-336/72035",
        "3431/14407",
        "-1568/14407",
        0,
        0,
        "9703/14407",
        "8/72035",
        "-20578/216105",
        0,
        0,
        "82336/216105",
        "-64/72035",
        "-411656/216105",
        "-27937/72035",
        "8736/72035",
        "48/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "8/3",
        "1/3",
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-144/72035",
        "-164672/72035",
        "99964/72035",
        "70142/216105",
        "192/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        "2/3",
        0,
        0,
        0,
        "336/72035",
        "48/72035",
        "102914/72035",
        "4417/216105",
        "-448/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "1/3",
        0,
        0,
        "-4/3",
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-672/14407",
        "-96/14407",
        "-164624/72035",
        "199928/216105",
        "-39902/216105",
        0,
        0,
        "-112/72035",
        "-112/72035",
        0,
        0,
        0,
        "12839/14407",
        "-1568/14407",
        0,
        0,
        0,
        "41164/72035",
        "-20578/216105",
        0,
        "1568/14407",
        "224/14407",
        "-64/72035",
        "205828/216105",
        "-74977/216105",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "10/3",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-49982/72035",
        "19742/216105",
        "-432/72035",
        "-164576/72035",
        "99964/216105",
        0,
        0,
        0,
        "-224/72035",
        "-224/72035",
        0,
        0,
        0,
        "11271/14407",
        "-3136/14407",
        0,
        0,
        0,
        "102914/216105",
        "-41156/216105",
        "-51457/72035",
        "122017/216105",
        "1008/72035",
        "-176/72035",
        "102914/216105",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-1249619/360175",
        "833114/1080525",
        "463987/1440700",
        "7912077/720350",
        "-3022433/1440700",
        "3689/1440700",
        "2306701/4322100",
        "-1/10",
        "-1/10",
        "1581/1440700",
        "5708/72035",
        "3689/144070",
        0,
        "4/5",
        "11067/144070",
        "427027/1440700",
        "-84547/4322100",
        0,
        "-8/15",
        "1331129/4322100",
        "226471/360175",
        "169094/1080525",
        "-26123/1440700",
        "-20553/720350",
        "905357/1440700",
        0,
        0,
        0,
        0,
        0,
        -3,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "5928129/1440700",
        "-3022433/1440700",
        "-416557/720350",
        "-511417/4322100",
        "-1976043/360175",
        0,
        0,
        "-2/5",
        "2/15",
        0,
        "3/10",
        0,
        0,
        0,
        "-2/5",
        "-1/5",
        "11/30",
        0,
        0,
        "4/15",
        "-1581/1440700",
        "905357/1440700",
        "-84547/720350",
        "136793/4322100",
        "527/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1581/144070",
        "1976043/144070",
        "-1249619/360175",
        "-416557/1080525",
        "369127/4322100",
        "-1/10",
        0,
        "527/1440700",
        "-1150979/4322100",
        "1/6",
        0,
        1,
        "-5359/72035",
        "3689/144070",
        0,
        0,
        "-2/3",
        "596121/1440700",
        "-84547/4322100",
        0,
        "-3689/144070",
        "-527/144070",
        "226471/360175",
        "-84547/1080525",
        "195217/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "416557/1440700",
        "-274267/4322100",
        "17784387/1440700",
        "-6974519/1440700",
        "-416557/2161050",
        "1/5",
        "-11/30",
        0,
        "527/720350",
        "-286559/2161050",
        0,
        0,
        "9/10",
        "-10718/72035",
        "3689/72035",
        0,
        0,
        "-3/5",
        "497989/1080525",
        "-84547/2161050",
        "84547/1440700",
        "-416557/4322100",
        "-4743/1440700",
        "906411/1440700",
        "-84547/2161050",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "538274/3241575",
        "-674894/9724725",
        "118201823/12966300",
        "21685133/6483150",
        "2635243/12966300",
        "-2882159/12966300",
        "-13913371/38898900",
        "-11/90",
        0,
        "-411737/4322100",
        "-1771/432210",
        "2304361/1296630",
        "2/3",
        0,
        "-253/144070",
        "-428527/12966300",
        "269137/38898900",
        "-2/3",
        "14/135",
        "-777359/38898900",
        "857054/3241575",
        "-538274/9724725",
        "-246367/12966300",
        "1650743/6483150",
        "3839953/12966300",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        "-1/3",
        0,
        0,
        "1/3",
        0,
        "8/3",
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "482147/4322100",
        "2635243/12966300",
        "337447/6483150",
        "-236741093/38898900",
        "-482147/3241575",
        0,
        0,
        "11/45",
        "11/270",
        0,
        0,
        0,
        "-4/3",
        "-2/9",
        0,
        "11/90",
        "-11/270",
        0,
        "4/9",
        "-22/135",
        "411737/4322100",
        "3839953/12966300",
        "269137/6483150",
        "223597/38898900",
        "-411737/3241575",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "4/3",
        0,
        0,
        0,
        0,
        0,
        -2,
        "-1/3",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1317103/432210",
        "482147/1296630",
        "538274/3241575",
        "337447/9724725",
        "-118876717/38898900",
        0,
        0,
        "-411737/12966300",
        "5103869/38898900",
        "-11/270",
        0,
        0,
        "-253/432210",
        "-1153319/1296630",
        "2/9",
        "-2/9",
        "11/27",
        "-322267/4322100",
        "269137/38898900",
        "2/9",
        "253/432210",
        "411737/1296630",
        "857054/3241575",
        "269137/9724725",
        "-291907/38898900",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "-1/3",
        0,
        0,
        0,
        0,
        "-4/3",
        "1/3",
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-337447/12966300",
        "355955257/38898900",
        "482147/1440700",
        "185661/1440700",
        "337447/19449450",
        "-11/90",
        "11/270",
        0,
        "-411737/6483150",
        "349559/19449450",
        "2/3",
        "-2/9",
        0,
        "-253/216105",
        "-288899/648315",
        0,
        "-2/3",
        "11/30",
        "-1054009/9724725",
        "269137/19449450",
        "-269137/12966300",
        "337447/38898900",
        "411737/1440700",
        "1005493/4322100",
        "269137/19449450",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "2/3",
        "-2/3",
        1,
        "-1/3",
        0,
        0,
        "-2/3",
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-308706/72035",
        "-219043/72035",
        "-60798/72035",
        "-2106/72035",
        "-20593/72035",
        "-441/72035",
        "-63/72035",
        0,
        0,
        "-189/72035",
        "-6174/14407",
        "-882/14407",
        0,
        0,
        "-2646/14407",
        "36022/72035",
        "5146/72035",
        0,
        0,
        "15438/72035",
        "-36/72035",
        "-41168/72035",
        "-2208/72035",
        "4914/72035",
        "27/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        "-81/72035",
        "195512/72035",
        "110256/72035",
        "22156/72035",
        "108/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "189/72035",
        "27/72035",
        "30876/72035",
        "-3674/72035",
        "-252/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        "-378/14407",
        "-54/14407",
        "123504/72035",
        "1469/72035",
        "-16486/72035",
        0,
        0,
        "-63/72035",
        "-63/72035",
        0,
        0,
        0,
        "-882/14407",
        "-882/14407",
        0,
        0,
        0,
        "5146/72035",
        "5146/72035",
        0,
        "882/14407",
        "126/14407",
        "-36/72035",
        "20584/72035",
        "-9556/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        "-55128/72035",
        "12706/72035",
        "-243/72035",
        "51496/72035",
        "-107318/72035",
        0,
        0,
        0,
        "-126/72035",
        "-126/72035",
        0,
        0,
        0,
        "-1764/14407",
        "-1764/14407",
        0,
        0,
        0,
        "10292/72035",
        "10292/72035",
        "-15438/72035",
        "18376/72035",
        "567/72035",
        "-99/72035",
        "10292/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        "-219043/72035",
        "101648/216105",
        "11896/72035",
        "1563286/216105",
        "-461617/216105",
        "-63/72035",
        "-9/72035",
        0,
        0,
        "-27/72035",
        "-882/14407",
        "-126/14407",
        0,
        0,
        "-378/14407",
        "5146/72035",
        "-18376/216105",
        0,
        0,
        "88942/216105",
        "-41168/72035",
        "24991/72035",
        "20266/72035",
        "702/72035",
        "164663/216105",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "8/3",
        "1/3"
      ],
      [
        "195512/72035",
        "-461617/216105",
        "-25412/72035",
        "-11086/216105",
        "-782048/216105",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "2/3",
        0,
        0,
        0,
        "27/72035",
        "380768/216105",
        "-36752/72035",
        "-22156/216105",
        "-36/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "1/3",
        0,
        0,
        "-4/3"
      ],
      [
        "-54/14407",
        "391024/43221",
        "-219043/72035",
        "-50824/216105",
        "13516/216105",
        0,
        0,
        "-9/72035",
        "-9/72035",
        0,
        0,
        0,
        "-126/14407",
        "-126/14407",
        0,
        0,
        0,
        "41898/72035",
        "-18376/216105",
        0,
        "126/14407",
        "18/14407",
        "102902/72035",
        "-48513/72035",
        "16486/216105",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "10/3",
        0,
        0,
        0
      ],
      [
        "12706/72035",
        "-15136/216105",
        "586536/72035",
        "-852641/216105",
        "-25412/216105",
        0,
        0,
        0,
        "-18/72035",
        "-18/72035",
        0,
        0,
        0,
        "-252/14407",
        "-252/14407",
        0,
        0,
        0,
        "107318/216105",
        "-36752/216105",
        "18376/72035",
        "-12706/216105",
        "81/72035",
        "236644/216105",
        "-60274/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        "-1/3",
        0
      ],
      [
        "131888/360175",
        "-108128/1080525",
        "2302319/360175",
        "78073/360175",
        "45154/360175",
        "-72002/360175",
        "-607138/1080525",
        "-1/5",
        0,
        "-30858/360175",
        "462/72035",
        "66/72035",
        0,
        0,
        "198/72035",
        "-9556/360175",
        "16486/1080525",
        0,
        "8/15",
        "-22577/1080525",
        "76448/360175",
        "-131888/1080525",
        "-17476/360175",
        "81958/360175",
        "86734/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -3,
        -1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0
      ],
      [
        "-260202/360175",
        "45154/360175",
        "27032/360175",
        "-4618154/1080525",
        "346936/360175",
        0,
        0,
        "2/5",
        "1/15",
        0,
        0,
        0,
        0,
        0,
        0,
        "1/5",
        "-1/15",
        0,
        0,
        "-4/15",
        "30858/360175",
        "86734/360175",
        "32972/360175",
        "18466/1080525",
        "-41144/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -2,
        0
      ],
      [
        "154389/72035",
        "-173468/72035",
        "131888/360175",
        "54064/1080525",
        "-2329351/1080525",
        0,
        0,
        "-10286/360175",
        "257282/1080525",
        "-1/15",
        0,
        0,
        "66/72035",
        "66/72035",
        0,
        0,
        "2/3",
        "-42528/360175",
        "16486/1080525",
        0,
        "-66/72035",
        "20572/72035",
        "76448/360175",
        "65944/1080525",
        "-15496/1080525",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        -1
      ],
      [
        "-13516/360175",
        "6961021/1080525",
        "-780606/360175",
        "218622/360175",
        "27032/1080525",
        "-1/5",
        "1/15",
        0,
        "-20572/360175",
        "82354/1080525",
        0,
        0,
        0,
        "132/72035",
        "132/72035",
        0,
        0,
        "3/5",
        "-183133/1080525",
        "32972/1080525",
        "-16486/360175",
        "13516/1080525",
        "92574/360175",
        "66162/360175",
        "32972/1080525",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        -2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0
      ],
      [
        "-120008/3241575",
        "40864448/9724725",
        "-8056829/3241575",
        "-3860743/3241575",
        "-54064/3241575",
        "-267568/3241575",
        "461608/9724725",
        "1/45",
        0,
        "-38224/1080525",
        "-72079/216105",
        "-1183451/648315",
        "-2/3",
        0,
        "-10297/72035",
        "13021/3241575",
        "-15001/9724725",
        "2/3",
        "22/135",
        "27032/9724725",
        "-104168/3241575",
        "120008/9724725",
        "478366/3241575",
        "460247/3241575",
        "-65944/3241575",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        "-1/3",
        0,
        0,
        "1/3",
        0,
        "8/3",
        1,
        0,
        0
      ],
      [
        "65944/1080525",
        "-54064/3241575",
        "-10216112/3241575",
        "21221714/9724725",
        "-263776/3241575",
        0,
        0,
        "-2/45",
        "-1/135",
        0,
        0,
        0,
        "4/3",
        "2/9",
        0,
        "-1/45",
        "1/135",
        0,
        "-4/9",
        "4/135",
        "38224/1080525",
        "-65944/3241575",
        "-30002/3241575",
        "-941731/9724725",
        "-152896/3241575",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "4/3",
        0,
        0,
        0,
        0,
        0,
        -2,
        "-1/3",
        0
      ],
      [
        "-292553/216105",
        "131888/648315",
        "-120008/3241575",
        "-20432224/9724725",
        "18272941/9724725",
        0,
        0,
        "-38224/3241575",
        "-402812/9724725",
        "1/135",
        0,
        0,
        "-10297/216105",
        "545389/648315",
        "-2/9",
        "2/9",
        "-2/27",
        "14341/1080525",
        "-15001/9724725",
        "-2/9",
        "10297/216105",
        "76448/648315",
        "-104168/3241575",
        "-60004/9724725",
        "-448364/9724725",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        "-1/3",
        0,
        0,
        0,
        0,
        "-4/3",
        "1/3"
      ],
      [
        "5108056/3241575",
        "-44602711/9724725",
        "65944/360175",
        "-61984/1080525",
        "-10216112/9724725",
        "1/45",
        "-1/135",
        0,
        "-76448/3241575",
        "-373414/9724725",
        "-2/3",
        "2/9",
        0,
        "-20594/216105",
        "226358/648315",
        0,
        "2/3",
        "-1/15",
        "186103/9724725",
        "-30002/9724725",
        "15001/3241575",
        "1375094/9724725",
        "38224/360175",
        "-47464/1080525",
        "-30002/9724725",
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        "2/3",
        "-2/3",
        1,
        "-1/3",
        0,
        0,
        "-2/3"
      ]
    ],
    "weight_two_constraints": [
      [
        "-92574/360175",
        "-693/360175",
        "-4997/144070",
        "-246963/720350",
        "-99/360175",
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-891/1440700",
        0,
        "-3/10",
        0,
        "2079/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-2079/144070",
        "1/10",
        0,
        0,
        "4851/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-390303/1440700",
        0,
        0,
        0,
        "46287/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-2079/1440700",
        "-14553/144070",
        "-46287/1440700",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-260202/360175",
        "-99/360175",
        "-1386/72035",
        "28668/360175",
        "30858/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-370593/1440700",
        0,
        0,
        "-3/10",
        "297/1440700",
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-297/144070",
        0,
        -1,
        0,
        "693/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "67731/1440700",
        "3/10",
        0,
        0,
        "130101/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-297/1440700",
        "-2079/144070",
        "-130101/1440700",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-174934/360175",
        "-133/360175",
        "-1862/72035",
        "-5144/360175",
        "-144089/360175",
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        "1728669/1440700",
        0,
        0,
        "-1/10",
        "399/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-399/144070",
        0,
        0,
        0,
        "931/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "3677/1440700",
        "1/10",
        0,
        0,
        "87467/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-399/1440700",
        "-2793/144070",
        "-87467/1440700",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "7354/1080525",
        "-144127/1080525",
        "-266/72035",
        "-22786/1080525",
        "174934/1080525",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-123513/1440700",
        0,
        0,
        "1/30",
        "-576223/1440700",
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        "576223/144070",
        0,
        0,
        "-1/3",
        "133/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-39587/4322100",
        "-1/30",
        0,
        0,
        "-3677/4322100",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "576223/1440700",
        "-399/144070",
        "3677/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "144/72035",
        "-2352/72035",
        "-4114/14407",
        "24/72035",
        "-336/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-756/72035",
        0,
        0,
        0,
        "1764/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-3528/14407",
        0,
        0,
        0,
        "-6175/14407",
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        "277857/72035",
        0,
        0,
        0,
        "-18/72035",
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-1764/72035",
        "18525/14407",
        "18/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-504/72035",
        "8232/72035",
        "-8/14407",
        "-84/72035",
        "1176/72035",
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        "2646/72035",
        0,
        0,
        0,
        "-6174/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-2059/14407",
        0,
        0,
        0,
        "2/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-27/72035",
        0,
        0,
        0,
        "63/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "6174/72035",
        "-6/14407",
        "-63/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-72/72035",
        "1176/72035",
        "2057/14407",
        "-12/72035",
        "168/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "378/72035",
        0,
        0,
        0,
        "-882/72035",
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        "1764/14407",
        0,
        0,
        0,
        "-4116/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-30876/72035",
        0,
        0,
        0,
        "9/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "882/72035",
        "-2059/14407",
        "-9/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-246999/360175",
        "357/360175",
        "24403/144070",
        "61737/720350",
        "51/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "459/1440700",
        0,
        "-3/10",
        0,
        "-1071/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1071/144070",
        "1/10",
        0,
        0,
        "-2499/144070",
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        "-191853/1440700",
        0,
        0,
        0,
        "-416763/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "1071/1440700",
        "7497/144070",
        "416763/1440700",
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-314609/360175",
        "117/360175",
        "1638/72035",
        "31606/360175",
        "61761/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "2140619/1440700",
        0,
        0,
        "-1/10",
        "-351/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "351/144070",
        0,
        0,
        0,
        "-819/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "50927/1440700",
        "1/10",
        0,
        0,
        "-22783/1440700",
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        "351/1440700",
        "2457/144070",
        "22783/1440700",
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        "105634/1080525",
        "411683/1080525",
        "254/72035",
        "-6406/1080525",
        "-54386/1080525",
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        "629227/1440700",
        0,
        0,
        "1/30",
        "-411683/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "411683/144070",
        0,
        0,
        "-1/3",
        "-127/144070",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-18527/4322100",
        "-1/30",
        1,
        0,
        "-52817/4322100",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "411683/1440700",
        "381/144070",
        "52817/4322100",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-37054/3241575",
        "-451298/3241575",
        "-41054/216105",
        "17836/3241575",
        "-105634/3241575",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1051763/4322100",
        0,
        0,
        "-1/90",
        "-629227/4322100",
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        "629227/432210",
        0,
        0,
        "1/9",
        "-411683/432210",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "111172937/12966300",
        "1/90",
        "-1/3",
        -1,
        "18527/12966300",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "629227/4322100",
        "411683/144070",
        "-18527/12966300",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-988176/360175",
        "4368/360175",
        "17931/72035",
        "123444/360175",
        "624/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1404/360175",
        0,
        "-6/5",
        0,
        "-3276/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "6552/72035",
        "2/5",
        0,
        0,
        "-15288/72035",
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        "811482/360175",
        0,
        0,
        0,
        "123522/360175",
        0,
        -3,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "3276/360175",
        "45864/72035",
        "-123522/360175",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "192/72035",
        "-3136/72035",
        "13724/14407",
        "32/72035",
        "-448/72035",
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        "-1008/72035",
        0,
        0,
        0,
        "2352/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-4704/14407",
        0,
        0,
        0,
        "-3431/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-61734/72035",
        0,
        0,
        0,
        "-24/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-2352/72035",
        "10293/14407",
        "24/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-164624/72035",
        "-448/72035",
        "8135/14407",
        "20586/72035",
        "-64/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-144/72035",
        0,
        0,
        0,
        "336/72035",
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        "-672/14407",
        0,
        0,
        0,
        "1568/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-49982/72035",
        0,
        0,
        0,
        "-51457/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-336/72035",
        "-4704/14407",
        "-20578/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-1249619/360175",
        "527/360175",
        "349/144070",
        "255787/720350",
        "226471/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "5928129/1440700",
        0,
        "3/10",
        "-1/5",
        "-1581/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1581/144070",
        "-1/10",
        0,
        0,
        "-3689/144070",
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        "416557/1440700",
        "1/5",
        0,
        0,
        "84547/1440700",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "1581/1440700",
        "11067/144070",
        "-84547/1440700",
        0,
        0,
        -3,
        0,
        0,
        0,
        0
      ],
      [
        "538274/3241575",
        "-411737/3241575",
        "-506/216105",
        "-174416/3241575",
        "857054/3241575",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "482147/4322100",
        0,
        0,
        "11/90",
        "411737/4322100",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "1317103/432210",
        0,
        0,
        "-2/9",
        "253/432210",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-337447/12966300",
        "-11/90",
        "2/3",
        0,
        "-269137/12966300",
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        "-411737/4322100",
        "-253/144070",
        "269137/12966300",
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        "-92601/72035",
        "-252/72035",
        "-3528/14407",
        "20584/72035",
        "-36/72035",
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        "-81/72035",
        0,
        0,
        0,
        "189/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-378/14407",
        0,
        0,
        0,
        "882/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-55128/72035",
        0,
        0,
        0,
        "-15438/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -3,
        "-189/72035",
        "-2646/14407",
        "15438/72035",
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-219043/72035",
        "-36/72035",
        "-504/14407",
        "23522/72035",
        "30867/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "195512/72035",
        0,
        0,
        0,
        "27/72035",
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        "-54/14407",
        0,
        0,
        0,
        "126/14407",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "12706/72035",
        0,
        0,
        0,
        "18376/72035",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-27/72035",
        "-378/14407",
        "-18376/72035",
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "131888/360175",
        "-41144/360175",
        "264/72035",
        "-26042/360175",
        "76448/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-260202/360175",
        0,
        0,
        "1/5",
        "30858/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "154389/72035",
        0,
        0,
        0,
        "-66/72035",
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        "-13516/360175",
        "-1/5",
        0,
        0,
        "-16486/360175",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        "-30858/360175",
        "198/72035",
        "16486/360175",
        0,
        0,
        0,
        -3,
        0,
        0,
        0
      ],
      [
        "-120008/3241575",
        "-152896/3241575",
        "-41188/216105",
        "28022/3241575",
        "-104168/3241575",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "65944/1080525",
        0,
        0,
        "-1/45",
        "38224/1080525",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "-292553/216105",
        0,
        0,
        "2/9",
        "10297/216105",
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        "5108056/3241575",
        "1/45",
        "-2/3",
        0,
        "15001/3241575",
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        "-38224/1080525",
        "-10297/72035",
        "-15001/3241575",
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ]
    ],
    "translations": [
      [
        -2,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        -10,
        0,
        0
      ],
      [
        -1,
        6,
        0,
        0,
        0
      ],
      [
        -10,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -3,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        -3,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        -16,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        3,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        3,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        -2,
        4,
        0,
        0,
        0
      ],
      [
        4,
        0,
        0,
        0,
        3
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        3,
        0,
        0,
        0
      ],
      [
        -6,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        2,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        -2,
        2,
        0,
        0,
        0
      ],
      [
        2,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        4,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        4,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        6,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        2,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0
      ],
      [
        2,
        0,
        0,
        0,
        3
      ],
      [
        0,
        0,
        0,
        3,
        0
      ],
      [
        2,
        0,
        0,
        -2,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        -2,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        6
      ]
    ],
    "smoothing_direction": [
      [
        1
      ],
      [
        -1
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        -1
      ],
      [
        -7
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        -2
      ],
      [
        3
      ],
      [
        -8
      ],
      [
        0
      ],
      [
        0
      ],
      [
        1
      ],
      [
        0
      ],
      [
        2
      ],
      [
        4
      ],
      [
        0
      ],
      [
        0
      ],
      [
        1
      ],
      [
        -3
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        2
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        1
      ],
      [
        1
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        4
      ],
      [
        4
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        0
      ],
      [
        2
      ],
      [
        2
      ],
      [
        0
      ],
      [
        1
      ],
      [
        0
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    "multiplication_matrices_by_power_of_s": [
      {
        "0": [
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ],
        "1": [
          [
            0,
            0,
            0,
            -1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ]
      },
      {
        "0": [
          [
            0,
            0,
            0,
            0,
            1,
            "1/3",
            0,
            0,
            "-4/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            "10/3",
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            3,
            "-1/3",
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            "8/3",
            "1/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ],
        "1": [
          [
            0,
            0,
            "-4/3",
            "-1/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            "1/3",
            0,
            0,
            "-4/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            "4/3",
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            "4/3",
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ]
      },
      {
        "0": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            -2,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            -1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            3,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            3,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ],
        "1": [
          [
            0,
            -1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            -1,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            -1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ]
      },
      {
        "0": [
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -2,
            "-1/3",
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            "-4/3",
            "1/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            "-1/3",
            0,
            0,
            "-2/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            "8/3",
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ],
        "1": [
          [
            "-2/3",
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            "-2/3",
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            "-2/3",
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            "-1/3",
            0,
            0,
            "-2/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ]
      },
      {
        "0": [
          [
            0,
            0,
            0,
            0,
            0,
            "-4/3",
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            -1,
            "1/3",
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            "-2/3",
            "2/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            "1/3",
            0,
            0,
            "-1/3",
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ],
        "1": [
          [
            "2/3",
            0,
            0,
            "1/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            "-1/3",
            "2/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            "-1/3",
            "2/3",
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            "-1/3",
            "2/3",
            0,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ]
        ]
      }
    ]
  }
}


==> anc/twenty-obstruction-certificate.json <==
{
  "checks": [
    {
      "prime": 32003,
      "collision": {
        "n": 20,
        "prime": 32003,
        "rank": 75,
        "kernel": 5,
        "profile": [
          1,
          4,
          10,
          5
        ]
      },
      "cubic_generators": 15,
      "linear_syzygies": 25,
      "degree_five_syzygies": 94,
      "negative_tangent_dimensions": {
        "-1": 25,
        "-2": 0,
        "-3": 0
      },
      "translation_dimension": 4,
      "centered_tangent_dimension": 21,
      "quadratic_obstruction_shape": [
        190,
        231
      ],
      "quadratic_obstruction_rank": 154,
      "minor": {
        "indexing": "zero-based",
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126,
          127,
          128,
          129,
          130,
          131,
          132,
          133,
          134,
          135,
          136,
          138,
          139,
          140,
          141,
          142,
          144,
          145,
          146,
          147,
          164,
          165,
          166,
          167,
          168,
          170,
          171,
          172
        ],
        "columns": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126,
          127,
          128,
          129,
          130,
          131,
          132,
          133,
          134,
          135,
          136,
          137,
          138,
          139,
          140,
          141,
          142,
          143,
          144,
          145,
          146,
          147,
          148,
          149,
          150,
          151,
          152,
          153
        ],
        "determinant_mod_prime": 31262
      },
      "consequence": "At least 154 independent quadratic relations on the 21-dimensional centered tangent space."
    },
    {
      "prime": 65521,
      "collision": {
        "n": 20,
        "prime": 65521,
        "rank": 75,
        "kernel": 5,
        "profile": [
          1,
          4,
          10,
          5
        ]
      },
      "cubic_generators": 15,
      "linear_syzygies": 25,
      "degree_five_syzygies": 94,
      "negative_tangent_dimensions": {
        "-1": 25,
        "-2": 0,
        "-3": 0
      },
      "translation_dimension": 4,
      "centered_tangent_dimension": 21,
      "quadratic_obstruction_shape": [
        190,
        231
      ],
      "quadratic_obstruction_rank": 154,
      "minor": {
        "indexing": "zero-based",
        "rows": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126,
          127,
          128,
          129,
          130,
          131,
          132,
          133,
          134,
          135,
          136,
          138,
          139,
          140,
          141,
          142,
          144,
          145,
          146,
          147,
          164,
          165,
          166,
          167,
          168,
          170,
          171,
          172
        ],
        "columns": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          120,
          121,
          122,
          123,
          124,
          125,
          126,
          127,
          128,
          129,
          130,
          131,
          132,
          133,
          134,
          135,
          136,
          137,
          138,
          139,
          140,
          141,
          142,
          143,
          144,
          145,
          146,
          147,
          148,
          149,
          150,
          151,
          152,
          153
        ],
        "determinant_mod_prime": 52764
      },
      "consequence": "At least 154 independent quadratic relations on the 21-dimensional centered tangent space."
    }
  ],
  "status": "all checks passed",
  "elapsed_seconds": 0.621
}


==> anc/verify_band_bounds.py <==
#!/usr/bin/env python3
"""Verify the rational constants in the fixed relative alternating-band proof.

Requires Python 3's standard library. Run: python verify_band_bounds.py
No files are read or written, and no floating-point arithmetic is used.

The analytic inputs used in the manuscript are:

  rho_3 = 3*e^4/256;
  log(1+x) <= x;
  log(1+x) <= x-x^2/2+x^3/3 for 0 <= x <= 1;
  log((1+x)/(1-x)) > 2*(x+x^3/3) for 0 < x < 1.

After splitting the defining integral for R_3(a) at one, these give

  R_3(a) <= 6/a + 12/a^3,
  R_3(a) <= 31/(6*a) + 1231/(108*a^3).

The code reconstructs both integral coefficients, bounds e by a factorial
series and geometric tail, and checks every rational comparison leading to
the rates 24/25 and 49/50. The expected fractions are the retained rational
certificates. A failed check exits with a nonzero status.
"""

from fractions import Fraction as F
from math import factorial
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def main():
    try:
        # The first omitted term is 1/14!. Subsequent ratios are at most
        # 1/15, and become strictly smaller, so this is a strict upper bound.
        exp_upper = sum((F(1, factorial(k)) for k in range(14)), F(0))
        exp_upper += F(1, factorial(14)) / (1 - F(1, 15))
        require(exp_upper == F("3317652307271/1220496076800"),
                "factorial-series bound differs from its certificate")
        rho3_upper = F(3, 256) * exp_upper**4
        require(rho3_upper == F(
            "121150016771890681833574998041461142873687219088481/"
            "189349543130284934514583111510007118770995200000000"),
            "rho_3 bound differs from its certificate")
        require(rho3_upper < F(16, 25), "rho_3 < 16/25 comparison failed")
        require(F(3, 1250) * exp_upper**5 < F(357, 1000),
                "rho_4 < 357/1000 comparison failed")

        # Integrate 6*(1+v^2)*exp(-k*a*v)/k term by term for k=1,2,3.
        linear_coefficient = 6 * sum((F((-1)**(k+1), k**2)
                                      for k in range(1, 4)), F(0))
        cubic_coefficient = 12 * sum((F((-1)**(k+1), k**4)
                                     for k in range(1, 4)), F(0))
        require(linear_coefficient == F(31, 6), "incorrect coefficient of 1/a")
        require(cubic_coefficient == F(1231, 108), "incorrect coefficient of 1/a^3")

        cases = [
            (F(1, 125), 32, F(6), F(12), F(1, 5), F(3, 2),
             F("413559/1024000"), F(152, 375), F(24, 25)),
            (F(1, 100), 26, linear_coefficient, cubic_coefficient,
             F(17, 81), F(49, 32), F("4027679/9491040"),
             F(679048, 1594323), F(49, 50)),
        ]
        results = []
        for epsilon, a, first, third, x, log_argument, recorded_correction, recorded_log, rate in cases:
            # 3*log(1+epsilon) <= 3*epsilon, plus a*3*epsilon/4 and R_3(a).
            correction = 3 * epsilon + F(3 * a, 4) * epsilon + first / a + third / a**3
            log_lower = 2 * (x + x**3 / 3)
            require(correction == recorded_correction,
                    f"correction differs from certificate for epsilon={epsilon}")
            require(F(0) < x < F(1), "logarithm series parameter is outside (0,1)")
            require((1 + x) / (1 - x) == log_argument, "incorrect logarithm argument")
            require(log_lower == recorded_log, "logarithm lower bound differs from certificate")
            require(correction < log_lower, f"strict logarithm comparison failed for epsilon={epsilon}")
            require(F(16, 25) * log_argument == rate < 1, "incorrect final exponential rate")
            results.append((epsilon, a, correction, log_lower, log_argument, rate))
    except ValueError as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1

    print("OK factorial-series bound: rho_3 < 16/25 and rho_4 < 357/1000.")
    print("OK integral coefficients: 31/6 and 1231/108.")
    for epsilon, a, correction, log_lower, log_argument, rate in results:
        print(f"OK epsilon={epsilon}, a={a}: {correction} < {log_lower} "
              f"< log({log_argument}); rate < {rate}.")
    print("All rational band-bound checks passed.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_dimension_four.py <==
#!/usr/bin/env python3
"""Standalone exact verifier. Requires only Python 3's standard library.

Checks seven collision differentials and the complete negative tangent and
linear syzygy presentation at the actual twenty-point source. The two primes
are 32003 and 65521. A modular nonzero minor is a characteristic-zero rank
certificate because all evaluation pivots used below are invertible modulo p.
The point coordinates are integers; no floating-point arithmetic is used.
"""
import itertools,json,random,time

P20=[[16,44,20,16],[31,51,-51,-52],[32,22,62,58],[-52,-75,15,-22],
 [-63,-76,38,78],[63,-89,53,2],[16,68,90,58],[67,-59,60,-96],
 [36,-83,-84,-90],[-51,-38,54,-92],[19,-16,13,52],[-49,33,-40,64],
 [-24,28,-98,70],[-78,18,68,-28],[5,42,-78,82],[-34,-19,95,-41],
 [32,-26,-92,-82],[45,97,-72,3],[-72,-25,-1,-82],[-95,76,-99,-45]]

def points(n):
    if n==20:return P20
    rng=random.Random(20261130+n)
    return [[rng.randrange(-99,100) for _ in range(4)] for _ in range(n)]

def monomials(k):
    return [tuple(c.count(i) for i in range(4))
            for c in itertools.combinations_with_replacement(range(4),k)]

def rref(A,p):
    if not A:return [],[],[]
    A=[[x%p for x in row] for row in A]
    nr,nc=len(A),len(A[0]);r=0;piv=[];ids=list(range(nr));chosen=[]
    for c in range(nc):
        k=next((k for k in range(r,nr) if A[k][c]),None)
        if k is None:continue
        A[r],A[k]=A[k],A[r];ids[r],ids[k]=ids[k],ids[r]
        a=pow(A[r][c],-1,p);A[r]=[(x*a)%p for x in A[r]]
        for i in range(nr):
            if i!=r and A[i][c]:
                b=A[i][c];A[i]=[(x-b*y)%p for x,y in zip(A[i],A[r])]
        piv.append(c);chosen.append(ids[r]);r+=1
        if r==nr:break
    return A[:r],piv,chosen

def rank(A,p):return len(rref(A,p)[1])
def transpose(A):return [list(x) for x in zip(*A)]

def kernel(A,p):
    R,piv,_=rref(A,p);nc=len(A[0]);free=[j for j in range(nc) if j not in piv]
    K=[[0]*len(free) for _ in range(nc)]
    for a,j in enumerate(free):
        K[j][a]=1
        for i,c in enumerate(piv):K[c][a]=-R[i][j]%p
    return K

def inverse(A,p):
    n=len(A)
    R,piv,_=rref([row+[int(i==j) for j in range(n)] for i,row in enumerate(A)],p)
    assert piv[:n]==list(range(n))
    return [row[n:] for row in R]

def mv(A,v,p):return [sum(x*y for x,y in zip(row,v))%p for row in A]
def value(point,e,p):
    z=1
    for x,a in zip(point,e):z=z*pow(x,a,p)%p
    return z

def collision(n,p):
    pts=points(n);mon=sum([monomials(k) for k in range(4)],[])
    E=[[value(pt,e,p) for e in mon] for pt in pts]
    _,piv,_=rref(E,p)
    assert len(piv)==n and piv[:15]==list(range(15))
    basis=[mon[j] for j in piv];Einv=inverse([[row[j] for j in piv] for row in E],p)
    top=[k for k,e in enumerate(basis) if sum(e)==3]
    missing=[j for j in range(15,35) if j not in piv]
    J=[];W=[];cubics=monomials(3);ix3={e:i for i,e in enumerate(cubics)}
    for m in missing:
        co=mv(Einv,[row[m] for row in E],p)
        w=[0]*20;w[ix3[mon[m]]]=1
        for k in top:w[ix3[basis[k]]]=(w[ix3[basis[k]]]-co[k])%p
        W.append(w)
        grad=[]
        for pt in pts:
            for v in range(4):
                def diff(e):
                    if not e[v]:return 0
                    ee=list(e);ee[v]-=1
                    return e[v]*value(pt,ee,p)%p
                grad.append((diff(mon[m])-sum(c*diff(e) for c,e in zip(co,basis)))%p)
        for k in top:
            J.append([-Einv[k][i]*grad[4*i+j]%p for i in range(n) for j in range(4)])
    rk=rank(J,p);assert rk==4*n-5
    for row in J:
        assert all(sum(row[4*i+j] for i in range(n))%p==0 for j in range(4))
        assert sum(row[4*i+j]*pts[i][j] for i in range(n) for j in range(4))%p==0
    return {'n':n,'prime':p,'rank':rk,'kernel':5,'profile':[1,4,10,n-15]},W

def twenty_tangent(W,p):
    mon={k:monomials(k) for k in range(6)}
    ix={k:{m:i for i,m in enumerate(mm)} for k,mm in mon.items()}
    q=len(W)
    def generator_products(k):
        M=[[0]*(q*len(mon[k])) for _ in mon[3+k]]
        for a,w in enumerate(W):
            for j,b in enumerate(mon[k]):
                for i,c in enumerate(mon[3]):
                    M[ix[3+k][tuple(x+y for x,y in zip(b,c))]][a*len(mon[k])+j]=w[i]
        return M
    M4=generator_products(1);assert rank(M4,p)==35
    L=kernel(M4,p);ell=len(L[0]);assert ell==25
    M5=generator_products(2);assert rank(M5,p)==56
    Q=[[0]*(4*ell) for _ in range(q*10)]
    for a in range(q):
        for v,b in enumerate(mon[1]):
            for w,c in enumerate(mon[1]):
                row=a*10+ix[2][tuple(x+y for x,y in zip(b,c))]
                for s in range(ell):Q[row][4*s+w]=(Q[row][4*s+w]+L[4*a+v][s])%p
    assert rank(Q,p)==94
    WR,wp,_=rref(W,p);free=[j for j in range(20) if j not in wp]
    Red=[[0]*20 for _ in free]
    for z,j in enumerate(free):
        Red[z][j]=1
        for i,c in enumerate(wp):Red[z][c]=-WR[i][j]%p
    result={}
    for drop in (1,2,3):
        sd=3-drop;td=4-drop;da=len(mon[sd]);db=5 if td==3 else len(mon[td])
        H=[[0]*(q*da) for _ in range(ell*db)]
        for s in range(ell):
            for a in range(q):
                for v,c in enumerate(mon[1]):
                    l=L[4*a+v][s]
                    if not l:continue
                    for j,b in enumerate(mon[sd]):
                        k=ix[td][tuple(x+y for x,y in zip(b,c))]
                        if td==3:
                            for z in range(5):H[5*s+z][a*da+j]=(H[5*s+z][a*da+j]+l*Red[z][k])%p
                        else:H[db*s+k][a*da+j]=(H[db*s+k][a*da+j]+l)%p
        rk=rank(H,p);result[str(-drop)]={'shape':[len(H),len(H[0])],'rank':rk,'kernel':len(H[0])-rk}
    assert [result[str(-d)]['kernel'] for d in (1,2,3)]==[25,0,0]
    return {'prime':p,'cubic_generators':15,'linear_syzygies':25,
            'degree5_syzygies':94,'linear_syzygy_products_rank':94,
            'negative_tangent':result,'lower_weights':'zero: ideal generated in degree3'}

if __name__=='__main__':
    start=time.monotonic();report={'collision':[],'twenty_tangent':[]}
    for p in (32003,65521):
        for n in range(20,27):
            row,W=collision(n,p);report['collision'].append(row)
            if n==20:report['twenty_tangent'].append(twenty_tangent(W,p))
    report['elapsed_seconds']=round(time.monotonic()-start,3)
    report['status']='all exact checks passed'
    print(json.dumps(report,indent=2))


==> anc/verify_dimension_three.py <==
#!/usr/bin/env python3
"""Verify the three-dimensional collision certificates for 96 <= n <= 105.

Requirements: Python 3.8 or newer and NumPy. Run from any directory:

    python verify_dimension_three.py
    python verify_dimension_three.py --length 96 105

The adjacent collision-n<N>-d3.json files provide the integer points,
monomial order, selected maximal minor, and its determinant. This program
reconstructs the evaluation matrix, its kernel, and the collision
differential over F_p, p = 2^31 - 1. It checks the evaluation ranks, the
translation and dilation kernel, the full differential rank, the selected
minor, and the stored matrix checksum. It writes no files.

The differential records the variation of the degree-seven leading ideal.
If E is the evaluation matrix and f is a kernel vector, a point variation
gives E(delta f) = -(delta E)f. Solving on pivot columns and reducing the
top-degree part modulo the leading ideal gives one Jacobian row.

All arithmetic is integral modulo p. NumPy int64 products are safe because
(p-1)^2 < 2^63. Each product is reduced before summation; no matrix product
accumulates unreduced products. A nonzero minor gives the characteristic-zero
lower bound because every pivot denominator used in the construction is
invertible modulo p. The four independent orbit directions give the matching
upper bound 3n-4. The source_sha256 field records generator provenance and
is not a dependency of this verifier.
"""

import argparse
import hashlib
import itertools
import json
import math
from pathlib import Path
import sys
import time

try:
    import numpy as np
except ImportError as exc:
    raise SystemExit("NumPy is required: python -m pip install numpy") from exc


P = 2147483647
HERE = Path(__file__).resolve().parent


class CertificateError(ValueError):
    """A certificate is malformed or one of its mathematical checks failed."""


def require(condition, message):
    if not condition:
        raise CertificateError(message)


def rref(matrix):
    """Reduced row echelon form and pivot columns over F_p."""
    reduced = np.asarray(matrix, dtype=np.int64).copy() % P
    nrows, ncols = reduced.shape
    row = 0
    pivots = []
    for col in range(ncols):
        nonzero = np.flatnonzero(reduced[row:, col])
        if not nonzero.size:
            continue
        pivot_row = row + int(nonzero[0])
        if pivot_row != row:
            reduced[[row, pivot_row]] = reduced[[pivot_row, row]]
        inverse = pow(int(reduced[row, col]), -1, P)
        reduced[row] = (reduced[row] * inverse) % P
        coefficients = reduced[:, col].copy()
        coefficients[row] = 0
        selected = np.flatnonzero(coefficients)
        if selected.size:
            products = (coefficients[selected, None] * reduced[row][None, :]) % P
            reduced[selected] = (reduced[selected] - products) % P
        pivots.append(col)
        row += 1
        if row == nrows:
            break
    return reduced[:row], pivots


def rank(matrix):
    return len(rref(matrix)[1])


def modular_product(left, right):
    """Matrix product with reduction before each int64 accumulation."""
    left = np.asarray(left, dtype=np.int64) % P
    right = np.asarray(right, dtype=np.int64) % P
    require(left.shape[1] == right.shape[0], "incompatible matrix dimensions")
    require(left.shape[1] * (P - 1) < 2**63, "modular sum exceeds int64 bound")
    result = np.empty((left.shape[0], right.shape[1]), dtype=np.int64)
    for row, coefficients in enumerate(left):
        result[row] = ((coefficients[:, None] * right) % P).sum(axis=0) % P
    return result


def monomials(dimension, degree):
    """Top degree first; within a degree use combinations-with-replacement."""
    result = []
    for total in range(degree, -1, -1):
        for indices in itertools.combinations_with_replacement(range(dimension), total):
            result.append(tuple(indices.count(i) for i in range(dimension)))
    return result


def value(point, exponent):
    result = 1
    for coordinate, power in zip(point, exponent):
        result = result * pow(coordinate % P, power, P) % P
    return result


def determinant_mod(matrix):
    reduced = np.asarray(matrix, dtype=np.int64).copy() % P
    require(reduced.shape[0] == reduced.shape[1], "minor is not square")
    determinant = 1
    for col in range(reduced.shape[0]):
        nonzero = np.flatnonzero(reduced[col:, col])
        if not nonzero.size:
            return 0
        pivot_row = col + int(nonzero[0])
        if pivot_row != col:
            reduced[[col, pivot_row]] = reduced[[pivot_row, col]]
            determinant = -determinant
        pivot = int(reduced[col, col])
        determinant = determinant * pivot % P
        reduced[col] = (reduced[col] * pow(pivot, -1, P)) % P
        if col + 1 < reduced.shape[0]:
            products = (reduced[col + 1:, col, None] * reduced[col][None, :]) % P
            reduced[col + 1:] = (reduced[col + 1:] - products) % P
    return determinant % P


def verify(length):
    path = HERE / f"collision-n{length}-d3.json"
    certificate = json.loads(path.read_text(encoding="utf-8"))
    n, d = certificate["n"], certificate["d"]
    require((n, d) == (length, 3), "certificate has the wrong length or dimension")
    require(certificate["prime"] == P, "certificate uses a different prime")
    points = certificate["points"]
    require(len(points) == n, "wrong number of points")
    require(all(len(point) == d and all(type(x) is int for x in point)
                for point in points), "points must be integer triples")
    require(len({tuple(x % P for x in point) for point in points}) == n,
            "points are not distinct modulo p")

    degree = 0
    while math.comb(d + degree, d) < n:
        degree += 1
    mon = monomials(d, degree)
    size = len(mon)
    top_size = math.comb(d + degree - 1, degree)
    htop = n - math.comb(d + degree - 1, d)
    require(degree == certificate["degree"] == 7, "incorrect top degree")
    require(htop == certificate["htop"], "incorrect top Hilbert value")
    require([list(e) for e in mon] == certificate["monomial_order"],
            "monomial order differs from the certificate")

    evaluation = np.array([[value(point, e) for e in mon] for point in points],
                          dtype=np.int64)
    reduced, pivots = rref(evaluation)
    require(len(pivots) == certificate["evaluation_rank"] == n,
            "evaluation matrix does not have full row rank")
    lower_rank = rank(evaluation[:, top_size:])
    require(lower_rank == certificate["lower_evaluation_rank"] == size - top_size,
            "lower-degree evaluation does not have full column rank")

    free = [col for col in range(size) if col not in pivots]
    kernel = np.zeros((len(free), size), dtype=np.int64)
    for row, col in enumerate(free):
        kernel[row, col] = 1
        kernel[row, pivots] = -reduced[:, col] % P
    require(not np.any(modular_product(evaluation, kernel.T)),
            "evaluation-kernel identity failed")
    top_kernel, top_pivots = rref(kernel[:, :top_size])
    require(len(top_pivots) == len(free), "leading kernel loses rank")
    quotient = [col for col in range(top_size) if col not in top_pivots]
    require(len(quotient) == htop, "incorrect leading quotient dimension")

    augmented = np.concatenate([evaluation[:, pivots], np.eye(n, dtype=np.int64)], axis=1)
    inverse_reduction, inverse_pivots = rref(augmented)
    require(inverse_pivots == list(range(n)), "chosen evaluation columns are singular")
    inverse = inverse_reduction[:, n:]
    require(np.array_equal(modular_product(evaluation[:, pivots], inverse),
                           np.eye(n, dtype=np.int64)), "evaluation-inverse identity failed")

    rows = []
    for i, point in enumerate(points):
        for j in range(d):
            gradient = np.zeros(size, dtype=np.int64)
            for col, exponent in enumerate(mon):
                if exponent[j]:
                    derivative = list(exponent)
                    derivative[j] -= 1
                    gradient[col] = exponent[j] * value(point, derivative) % P
            derivatives = ((kernel * gradient[None, :]) % P).sum(axis=1) % P
            row = []
            for derivative in derivatives:
                correction = np.zeros(size, dtype=np.int64)
                correction[pivots] = inverse[:, i] * (-int(derivative) % P) % P
                leading = correction[:top_size].copy()
                for k, pivot in enumerate(top_pivots):
                    if leading[pivot]:
                        leading = (leading - int(leading[pivot]) * top_kernel[k] % P) % P
                row.extend(map(int, leading[quotient]))
            rows.append(row)
    jacobian = np.array(rows, dtype=np.int64)
    expected_shape = [n * d, len(free) * htop]
    require(list(jacobian.shape) == certificate["jacobian_shape"] == expected_shape,
            "incorrect Jacobian dimensions")

    directions = np.zeros((n * d, d + 1), dtype=np.int64)
    for i, point in enumerate(points):
        for j in range(d):
            directions[d * i + j, j] = 1
            directions[d * i + j, d] = point[j] % P
    require(rank(directions) == d + 1, "translation and dilation are dependent")
    require(not np.any(modular_product(directions.T, jacobian)),
            "translation or dilation is not in the Jacobian kernel")
    upper_bound = n * d - d - 1
    require(certificate["translation_and_dilation_kernel_verified"] is True,
            "certificate does not record the orbit kernel")
    require(certificate["rank"] == certificate["upper_bound"] == upper_bound,
            "recorded rank does not attain the orbit upper bound")
    require(rank(jacobian) == upper_bound, "Jacobian rank does not attain 3n-4")

    minor_rows = certificate["minor_rows"]
    minor_columns = certificate["minor_columns"]
    for indices, bound, name in [(minor_rows, jacobian.shape[0], "row"),
                                 (minor_columns, jacobian.shape[1], "column")]:
        require(len(indices) == upper_bound and len(set(indices)) == upper_bound,
                f"minor {name} indices have the wrong size or repeat")
        require(all(type(i) is int and 0 <= i < bound for i in indices),
                f"minor {name} index is out of range")
    determinant = determinant_mod(jacobian[np.ix_(minor_rows, minor_columns)])
    require(determinant != 0, "selected maximal minor vanishes")
    require(determinant == certificate["nonzero_minor_determinant"],
            "maximal-minor determinant differs from the certificate")
    # The certificate hashes row-major, little-endian signed 64-bit entries.
    digest = hashlib.sha256(jacobian.astype("<i8", copy=False).tobytes(order="C")).hexdigest()
    require(digest == certificate["jacobian_sha256"], "Jacobian checksum differs")
    require(certificate["conclusion"] == "divisor", "unexpected recorded conclusion")
    return upper_bound, determinant


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--length", type=int, nargs="+", choices=range(96, 106),
                        metavar="N", help="verify the selected lengths; default: all 96 through 105")
    args = parser.parse_args()
    lengths = sorted(set(args.length)) if args.length else list(range(96, 106))
    started = time.monotonic()
    for length in lengths:
        try:
            jacobian_rank, determinant = verify(length)
        except (ValueError, OSError, KeyError, TypeError, OverflowError, IndexError) as exc:
            print(f"FAIL n={length}: {exc}", file=sys.stderr)
            return 1
        print(f"OK n={length}: rank={jacobian_rank}, orbit kernel=4, "
              f"det={determinant} mod {P}; checksum matched", flush=True)
    print(f"Verified {len(lengths)} collision certificates in {time.monotonic()-started:.2f}s.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_source_bounds.py <==
#!/usr/bin/env python3
"""Verify the point-algebra coefficient bounds and variational constants.

The finite bound is
    U(n,d) = sum(min([z^j]h(z)^(n-1), [z^(mu-j)]h(z)^(n-1)))
for 0 <= j <= mu, where h is the compressed point Hilbert function.
It bounds the dimension of the canonical alternating quotient, as proved
in Proposition "A bound from the point algebra" of the manuscript.

All comparisons use Python integers and fractions. Decimal ratios in the
terminal output are for reading only. The exponential enclosures use a
Taylor polynomial and a rational upper bound on its remaining tail.

Run:
    python verify_source_bounds.py
    python verify_source_bounds.py --output source-bounds-certificate.json
    python verify_source_bounds.py --coefficients --output full-source-bounds.json

The default writes no files. --output creates the named JSON file and
refuses to overwrite any existing file. --coefficients retains every
coefficient of h(z)^(n-1) in that optional certificate.
"""

from math import comb, factorial
from fractions import Fraction
from pathlib import Path
import argparse
import json

def require(condition, message):
    if not condition:
        raise ValueError(message)


def convolution(a, b):
    c = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            c[i + j] += x * y
    return c


def point_hilbert(n, d):
    h = []
    left = n
    j = 0
    while left:
        v = min(left, comb(d + j - 1, d - 1))
        h.append(v)
        left -= v
        j += 1
    return h


def record(n, d, rational_ceiling=None, include_coefficients=False):
    h = point_hilbert(n, d)
    mu = sum(j * a for j, a in enumerate(h))
    degree_variables = d * (n - 1)
    a = mu // 2
    compressed = (2 * comb(degree_variables + a, degree_variables)
                  if mu % 2 else
                  comb(degree_variables + a, degree_variables)
                  + comb(degree_variables + a - 1, degree_variables))
    coefficients = [1]
    for _ in range(n - 1):
        coefficients = convolution(coefficients, h)
    exact_upper = sum(min(coefficients[j], coefficients[mu - j])
                      for j in range(mu + 1))
    fac = factorial(n)
    ratio = Fraction(exact_upper, fac)
    s = len(h) - 1
    r = h[-1]
    shell = comb(d + s - 1, d - 1)
    min_alternants = comb(shell, r)
    next_alternants = (comb(d + s, d - 1) * comb(shell, r - 1)
                       + (comb(d + s - 2, d - 1) * comb(shell, r + 1)
                          if r < shell else 0)
                       - d * min_alternants)
    require(next_alternants > 0, "next alternating dimension is not positive")
    result = {
        'n': n, 'd': d, 'point_hilbert': h, 'mu': mu,
        'essential_variables': degree_variables,
        'factorial': fac, 'compressed_upper': compressed,
        'tensor_source_upper': exact_upper,
        'upper_ratio_numerator': ratio.numerator,
        'upper_ratio_denominator': ratio.denominator,
        'upper_ratio_decimal': float(ratio),
        'minimum_alternating_dimension': min_alternants,
        'centered_next_alternating_dimension': next_alternants,
        'interpretation': 'Upper bound on the rank of the alternating pairing.',
    }
    if include_coefficients:
        result['tensor_coefficients'] = coefficients
    if rational_ceiling is not None:
        ceiling = Fraction(*rational_ceiling)
        require(exact_upper * ceiling.denominator < fac * ceiling.numerator,
                f"strict source bound failed for (n,d)=({n},{d})")
        result['verified_strict_rational_ceiling'] = {
            'numerator': ceiling.numerator, 'denominator': ceiling.denominator,
            'positive_integer_gap': fac * ceiling.numerator - exact_upper * ceiling.denominator,
        }
    return result


def exponential_interval(x, terms=100):
    """Exact enclosure by Taylor series and a geometric majorant of its tail."""
    x = Fraction(x)
    if x < 0:
        low, high = exponential_interval(-x, terms)
        return 1 / high, 1 / low
    require(x < terms + 2, "Taylor remainder ratio must be less than one")
    term = Fraction(1)
    total = term
    for j in range(1, terms + 1):
        term *= x / j
        total += term
    following = term * x / (terms + 1)
    tail_upper = following / (1 - x / (terms + 2))
    return total, total + tail_upper


def variational_certificate(d, a, ceiling):
    a = Fraction(*a)
    ceiling = Fraction(*ceiling)
    c = Fraction(d, 2 * (d + 1))
    exp1 = exponential_interval(1 + c * a)
    exp2 = exponential_interval(1 - (1 - c) * a)
    truncated = sum(a**j / factorial(j) for j in range(d))
    prefactor = Fraction(factorial(d), 1) / a**d
    upper = prefactor * (exp1[1] - truncated * exp2[0])
    lower = prefactor * (exp1[0] - truncated * exp2[1])
    require(0 < lower <= upper < ceiling, f"variational bound failed in dimension {d}")
    rho_upper = (Fraction(factorial(d), 2**d * (d + 1)**d)
                 * exponential_interval(d + 1)[1])
    require(rho_upper < 1, f"rho bound failed in dimension {d}")
    return {
        'd': d, 'test_a': [a.numerator, a.denominator],
        'beta_strict_upper': [ceiling.numerator, ceiling.denominator],
        'variational_value_interval': [[lower.numerator, lower.denominator],
                                      [upper.numerator, upper.denominator]],
        'rho_rigorous_upper': [rho_upper.numerator, rho_upper.denominator],
        'exponential_enclosure': 'Taylor through order100, geometric positive-tail majorant; reciprocals for negative arguments',
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--output', type=Path, metavar='FILE',
                        help='create a JSON certificate; refuse to overwrite an existing file')
    parser.add_argument('--coefficients', action='store_true',
                        help='include the full coefficient lists in the optional JSON certificate')
    args = parser.parse_args()
    if args.output is not None and args.output.exists():
        parser.error(f'output file already exists: {args.output}')
    rows = [record(n, d, ceiling, args.coefficients) for n, d, ceiling in
            [(20, 4, None), (96, 3, None),
             (70, 4, (12181, 10**6)), (120, 3, (208011, 10**6))]]
    constants = [variational_certificate(3, (193, 25), (630068, 10**6)),
                 variational_certificate(4, (489, 50), (352215, 10**6))]
    payload = {
        'status': 'passed',
        'formula': 'U(n,d)=sum_{j=0}^{mu} min([z^j]h(z)^(n-1),[z^(mu-j)]h(z)^(n-1))',
        'arithmetic': 'Python integers and fractions',
        'records': rows,
        'asymptotic_constant_certificates': constants,
    }
    for row in rows:
        prefix = f"OK (n,d)=({row['n']},{row['d']}): mu={row['mu']}; "
        if 'verified_strict_rational_ceiling' in row:
            ceiling = row['verified_strict_rational_ceiling']
            print(prefix + f"U/n! < {ceiling['numerator']}/{ceiling['denominator']}; "
                  'strict inequality verified by a positive integer gap.')
        else:
            print(prefix + f"U/n! = {row['upper_ratio_decimal']:.12g} (decimal display); "
                  'integer coefficient sum computed.')
    for item in constants:
        numerator, denominator = item['beta_strict_upper']
        print(f"OK beta_{item['d']} < {numerator}/{denominator}; "
              'rational exponential enclosure verified.')
    if args.output is not None:
        with args.output.open('x', encoding='utf-8') as stream:
            json.dump(payload, stream, indent=2)
            stream.write('\n')
        print(f'Certificate created: {args.output}')
    else:
        print('All source-bound checks passed; no files written.')


if __name__ == '__main__':
    main()


==> anc/verify_tangents_twelve_fifteen.py <==
#!/usr/bin/env python3
"""Verify the negative Hilbert tangent certificates at lengths 12 and 15.

The script needs Python 3. NumPy accelerates modular elimination;
--pure-python uses only the standard library. All point coordinates
and selected nonzero minors are embedded below.

Run: python verify_tangents_twelve_fifteen.py --case all

The checks reconstruct the integer linearizations of the normalized,
commutative associative algebra-law equations, the negative weights,
the quotient-basis gauge and nonzero minors modulo 32003 or 65521.
They give characteristic-zero upper bounds 6,0,0,0 at (1,5,6), and
12,0,0,0 at (1,11,3). The manuscript gives the geometric deduction.
"""
import argparse
import json
import time
from collections import defaultdict
from pathlib import Path


def bareiss_determinant(matrix):
    a=[list(row) for row in matrix]
    n=len(a); sign=1; previous=1
    for k in range(n-1):
        pivot=next((i for i in range(k,n) if a[i][k]),None)
        if pivot is None:return 0
        if pivot!=k:a[pivot],a[k]=a[k],a[pivot];sign=-sign
        p=a[k][k]
        for i in range(k+1,n):
            for j in range(k+1,n):
                a[i][j]=(a[i][j]*p-a[i][k]*a[k][j])//previous
            a[i][k]=0
        previous=p
    return sign*a[-1][-1]


def source(points):
    e=len(points);d=len(points[0]);n=1+d+e
    q=[[[((a[i] if i==j else 0)-a[i]*a[j])
         for j in range(d)] for i in range(d)] for a in points]
    weights=[0]+[1]*d+[2]*e
    products={}
    for i in range(n):products[0,i]=products[i,0]={i:1}
    for i in range(d):
        for j in range(d):
            products[i+1,j+1]={d+1+a:q[a][i][j] for a in range(e) if q[a][i][j]}
    return d,e,n,q,weights,products


def cochains(points,s):
    d,e,n,q,weights,products=source(points)
    variables=[(i,j,k) for i in range(1,n) for j in range(i,n)
               for k in range(n) if weights[k]==weights[i]+weights[j]-s]
    index={v:a for a,v in enumerate(variables)}
    def position(i,j,k):
        return index.get((min(i,j),max(i,j),k)) if i and j else None
    rows=[];labels=[];seen=set()
    for i in range(1,n):
        for j in range(1,n):
            for k in range(i+1,n):
                outweight=weights[i]+weights[j]+weights[k]-s
                if not 0<=outweight<=2:continue
                for out in range(n):
                    if weights[out]!=outweight:continue
                    row=defaultdict(int)
                    for v in range(n):
                        a=position(i,j,v)
                        if a is not None:row[a]+=products.get((v,k),{}).get(out,0)
                        a=position(j,k,v)
                        if a is not None:row[a]-=products.get((i,v),{}).get(out,0)
                    for v,c in products.get((i,j),{}).items():
                        a=position(v,k,out)
                        if a is not None:row[a]+=c
                    for v,c in products.get((j,k),{}).items():
                        a=position(i,v,out)
                        if a is not None:row[a]-=c
                    row={a:c for a,c in row.items() if c}
                    signature=tuple(sorted(row.items()))
                    if not row or signature in seen:continue
                    seen.add(signature);rows.append(row);labels.append((i,j,k,out))
    changes=[(i,j) for i in range(d+1,n) for j in range(n)
             if weights[j]==weights[i]-s]
    gauge=[]
    for src,dst in changes:
        column={}
        for r,(i,j,k) in enumerate(variables):
            value=0
            if i==src:value+=products.get((dst,j),{}).get(k,0)
            if j==src:value+=products.get((i,dst),{}).get(k,0)
            if k==dst:value-=products.get((i,j),{}).get(src,0)
            if value:column[r]=value
        gauge.append(column)
    for row in rows:
        for column in gauge:
            assert sum(c*column.get(j,0) for j,c in row.items())==0
    return variables,rows,labels,changes,gauge


def modular_rank(matrix,prime,pure_python=False):
    """Exact rank and, for a full-rank square matrix, determinant modulo prime."""
    if not matrix or not matrix[0]:return 0,1
    nr=len(matrix);nc=len(matrix[0]);det=1;rank=0
    if not pure_python:
        try:import numpy as np
        except ImportError:pure_python=True
    if pure_python:
        a=[[x%prime for x in row] for row in matrix]
        for j in range(nc):
            i=next((i for i in range(rank,nr) if a[i][j]),None)
            if i is None:continue
            if i!=rank:a[i],a[rank]=a[rank],a[i];det=-det
            p=a[rank][j];det=det*p%prime
            inv=pow(p,-1,prime)
            a[rank][j:]=[(x*inv)%prime for x in a[rank][j:]]
            pivot=a[rank]
            for i in range(rank+1,nr):
                if (c:=a[i][j]):
                    a[i][j:]=[(x-c*y)%prime for x,y in zip(a[i][j:],pivot[j:])]
            rank+=1
            if rank==nr:break
    else:
        a=np.array(matrix,dtype=np.int64)%prime
        for j in range(nc):
            nz=np.flatnonzero(a[rank:,j])
            if not len(nz):continue
            i=rank+int(nz[0])
            if i!=rank:a[[i,rank]]=a[[rank,i]];det=-det
            p=int(a[rank,j]);det=det*p%prime
            a[rank,j:]=(a[rank,j:]*pow(p,-1,prime))%prime
            affected=np.flatnonzero(a[rank+1:,j])+rank+1
            if len(affected):
                a[affected,j:]=(a[affected,j:]-a[affected,j,None]*a[rank,None,j:])%prime
            rank+=1
            if rank==nr:break
    return rank,(det%prime if nr==nc==rank else None)


def verify_case(name,data,prime,pure_python=False):
    start=time.monotonic();points=data['extra_points']
    d,e,n,q,weights,products=source(points)
    pairs=data['form_independence_pairs']
    form_minor=[[form[i][j] for i,j in pairs] for form in q]
    determinant=bareiss_determinant(form_minor)
    assert determinant==data['form_independence_determinant']!=0
    entries=[]
    for cert in data['weights']:
        s=-cert['negative_degree']
        variables,rows,labels,changes,gauge=cochains(points,s)
        assert [len(rows),len(variables)]==cert['matrix_shape']
        assert len(changes)==cert['gauge_rank']
        minor=[[rows[i].get(j,0) for j in cert['minor_columns']]
               for i in cert['minor_rows']]
        rank,minor_det=modular_rank(minor,prime,pure_python)
        assert rank==cert['minor_rank']==len(minor) and minor_det!=0
        if gauge:
            gauge_matrix=[[column.get(i,0) for column in gauge] for i in range(len(variables))]
            gauge_rank,_=modular_rank(gauge_matrix,prime,pure_python)
        else:gauge_rank=0
        assert gauge_rank==len(changes)
        bound=len(variables)-rank-gauge_rank
        assert bound==cert['hilbert_tangent_upper_bound']
        item={'negative_degree':-s,'matrix_shape':[len(rows),len(variables)],
              'minor_size':rank,'minor_determinant_mod_prime':minor_det,
              'gauge_rank':gauge_rank,'hilbert_tangent_upper_bound':bound}
        entries.append(item)
        print(json.dumps({'case':name,**item}),flush=True)
    return {'hilbert_function':[1,d,e],'source_length':n,
            'form_independence_determinant':determinant,'weights':entries,
            'seconds':time.monotonic()-start}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--case',choices=('12','15','all'),default='all')
    parser.add_argument('--prime',type=int,choices=(32003,65521),default=32003)
    parser.add_argument('--pure-python',action='store_true')
    parser.add_argument('--output')
    args=parser.parse_args()
    result={'prime':args.prime,'coefficient_arithmetic':'exact integers and prime-field arithmetic','cases':{}}
    for name in ('12','15'):
        if args.case in ('all',name):
            result['cases'][name]=verify_case(name,DATA[name],args.prime,args.pure_python)
    if args.output:Path(args.output).write_text(json.dumps(result,indent=2))
    print(json.dumps({'result':'all requested certificates verified','cases':list(result['cases'])}),flush=True)


DATA={'12': {'extra_points': [[-2, -1, -2, -1, -1], [-2, -3, -3, -1, -2], [1, -4, 3, -2, 5], [-3, 0, -2, 4, 5], [4, 1, 5, 4, 0], [2, 3, 5, 5, 5]], 'form_independence_pairs': [[0, 0], [0, 1], [0, 2], [0, 3], [0, 4], [1, 1]], 'form_independence_determinant': -1038336, 'weights': [{'negative_degree': -1, 'matrix_shape': [300, 255], 'minor_rows': [0, 1, 2, 4, 5, 3, 6, 8, 7, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 28, 27, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 48, 49, 50, 52, 53, 45, 46, 51, 47, 44, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 84, 79, 80, 81, 82, 83, 78, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 99, 98, 97, 100, 101, 102, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 115, 116, 117, 118, 119, 103, 104, 105, 106, 107, 108, 109, 114, 150, 151, 110, 111, 112, 113, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 264, 288, 289, 294], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 214, 215, 216, 217, 223, 229, 235, 241, 253], 'minor_rank': 219, 'gauge_rank': 30, 'hilbert_tangent_upper_bound': 6}, {'negative_degree': -2, 'matrix_shape': [1510, 291], 'minor_rows': [1, 0, 5, 10, 15, 20, 6, 7, 8, 9, 26, 11, 12, 13, 14, 32, 17, 2, 22, 21, 38, 23, 18, 19, 24, 44, 27, 3, 28, 31, 50, 33, 4, 29, 36, 56, 61, 66, 71, 57, 40, 41, 42, 43, 76, 63, 58, 59, 60, 88, 77, 78, 79, 80, 82, 83, 84, 85, 86, 94, 89, 90, 91, 92, 100, 95, 96, 97, 98, 117, 122, 127, 112, 51, 74, 75, 25, 113, 62, 52, 64, 65, 132, 118, 119, 120, 121, 138, 133, 134, 135, 136, 144, 139, 140, 141, 142, 150, 145, 146, 147, 148, 178, 183, 168, 105, 107, 108, 109, 169, 123, 124, 69, 70, 173, 67, 68, 125, 126, 188, 179, 180, 181, 182, 194, 189, 190, 191, 192, 200, 195, 196, 197, 198, 239, 224, 184, 137, 87, 47, 225, 72, 73, 116, 160, 229, 16, 185, 186, 187, 234, 128, 129, 130, 131, 244, 240, 241, 242, 243, 250, 245, 246, 247, 248, 165, 166, 167, 104, 170, 281, 171, 172, 114, 174, 175, 280, 177, 102, 39, 46, 30, 286, 103, 37, 53, 101, 55, 292, 81, 151, 193, 111, 202, 298, 201, 203, 204, 206, 305, 152, 226, 227, 228, 230, 304, 49, 231, 232, 233, 235, 310, 215, 236, 237, 238, 249, 316, 222, 251, 252, 253, 254, 322, 282, 283, 284, 288, 328, 261, 285, 287, 289, 290, 329, 155, 291, 293, 294, 295, 334, 161, 296, 297, 299, 300, 340, 301, 302, 303, 306, 352, 255, 307, 308, 309, 311, 353, 267, 312, 313, 314, 315, 358, 317, 318, 319, 320, 376, 205, 321, 323, 324, 326, 377, 325, 327, 330, 400, 495, 490, 491, 492, 493, 494], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 285, 286, 287, 288, 289], 'minor_rank': 285, 'gauge_rank': 6, 'hilbert_tangent_upper_bound': 0}, {'negative_degree': -3, 'matrix_shape': [1407, 135], 'minor_rows': [0, 1, 2, 3, 4, 9, 14, 34, 38, 43, 48, 53, 19, 35, 69, 72, 77, 82, 24, 36, 70, 104, 106, 111, 29, 37, 71, 105, 139, 140, 58, 39, 40, 7, 8, 87, 5, 45, 41, 42, 68, 44, 50, 12, 47, 102, 49, 55, 51, 52, 103, 59, 60, 61, 62, 116, 30, 65, 56, 57, 136, 54, 11, 66, 67, 137, 15, 6, 75, 76, 138, 88, 89, 90, 91, 145, 78, 16, 80, 81, 170, 73, 26, 85, 86, 171, 93, 79, 17, 13, 172, 98, 84, 95, 96, 173, 25, 74, 100, 110, 174, 107, 94, 27, 23, 175, 112, 108, 109, 115, 211, 117, 113, 114, 33, 212, 122, 118, 119, 120, 213, 141, 142, 143, 144, 214, 146, 147, 148, 149, 215, 176, 177, 178, 179], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134], 'minor_rank': 135, 'gauge_rank': 0, 'hilbert_tangent_upper_bound': 0}, {'negative_degree': -4, 'matrix_shape': [131, 21], 'minor_rows': [0, 1, 2, 3, 4, 5, 6, 8, 7, 9, 10, 12, 13, 14, 15, 18, 19, 20, 24, 25, 30], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20], 'minor_rank': 21, 'gauge_rank': 0, 'hilbert_tangent_upper_bound': 0}]}, '15': {'extra_points': [[-2, 5, -4, 1, 1, 0, -3, -2, 0, -4, -1], [-3, -1, 1, 2, 0, -3, 5, 4, 5, 5, -4], [-3, -1, 2, 1, -1, -2, -3, -1, -1, 1, -3]], 'form_independence_pairs': [[0, 0], [0, 1], [0, 2]], 'form_independence_determinant': 414, 'weights': [{'negative_degree': -1, 'matrix_shape': [1815, 825], 'minor_rows': [0, 1, 2, 3, 6, 9, 13, 15, 18, 22, 24, 11, 27, 4, 30, 33, 36, 39, 43, 45, 48, 52, 5, 23, 31, 60, 63, 66, 69, 73, 75, 78, 82, 8, 7, 61, 90, 93, 96, 99, 103, 105, 108, 112, 19, 10, 91, 120, 123, 126, 129, 133, 135, 138, 142, 12, 14, 121, 150, 153, 156, 159, 163, 165, 168, 172, 16, 17, 151, 180, 183, 186, 189, 193, 195, 198, 202, 77, 20, 181, 210, 213, 216, 219, 223, 225, 228, 232, 88, 21, 211, 240, 243, 246, 249, 253, 255, 258, 262, 25, 26, 241, 270, 273, 276, 279, 283, 285, 288, 292, 28, 29, 271, 300, 303, 306, 309, 313, 315, 318, 322, 57, 122, 44, 124, 125, 49, 127, 128, 50, 131, 32, 357, 360, 363, 367, 369, 372, 376, 378, 54, 58, 35, 358, 384, 387, 390, 394, 396, 399, 403, 62, 110, 92, 361, 411, 414, 417, 421, 423, 426, 430, 162, 37, 164, 364, 438, 441, 444, 448, 450, 453, 457, 173, 174, 175, 366, 465, 468, 471, 475, 477, 480, 484, 184, 204, 47, 370, 492, 495, 498, 502, 504, 507, 511, 74, 196, 212, 373, 519, 522, 525, 529, 531, 534, 538, 242, 264, 244, 375, 546, 549, 552, 556, 558, 561, 565, 272, 40, 274, 379, 573, 576, 579, 583, 585, 588, 592, 86, 59, 294, 381, 600, 603, 606, 610, 612, 615, 619, 301, 46, 229, 38, 34, 41, 42, 239, 247, 385, 386, 405, 675, 678, 682, 684, 687, 691, 693, 68, 302, 94, 388, 676, 699, 702, 706, 708, 711, 715, 269, 102, 114, 391, 679, 723, 726, 730, 732, 735, 739, 280, 304, 71, 393, 681, 747, 750, 754, 756, 759, 763, 109, 117, 324, 397, 685, 771, 774, 778, 780, 783, 787, 341, 400, 401, 408, 688, 795, 798, 802, 804, 807, 811, 314, 118, 402, 404, 690, 819, 822, 826, 828, 831, 835, 293, 348, 154, 406, 694, 843, 846, 850, 852, 855, 859, 344, 359, 89, 409, 696, 867, 870, 874, 876, 879, 883, 352, 362, 209, 144, 382, 389, 392, 395, 147, 415, 416, 432, 700, 954, 958, 960, 963, 967, 969, 365, 176, 398, 418, 703, 955, 975, 979, 981, 984, 988, 53, 101, 420, 158, 705, 957, 996, 1000, 1002, 1005, 1009, 106, 327, 424, 425, 709, 961, 1017, 1021, 1023, 1026, 1030, 149, 377, 407, 427, 712, 964, 1038, 1042, 1044, 1047, 1051, 410, 155, 429, 431, 714, 966, 1059, 1063, 1065, 1068, 1072, 422, 433, 434, 435, 717, 970, 1080, 1084, 1086, 1089, 1093, 412, 132, 436, 437, 720, 972, 1101, 1105, 1107, 1110, 1114, 442, 443, 451, 445, 446, 474, 169, 64, 449, 452, 65, 459, 727, 976, 1195, 1197, 1200, 1204, 1206, 461, 462, 463, 177, 729, 978, 1194, 1213, 1215, 1218, 1222, 472, 473, 447, 476, 733, 982, 1198, 1231, 1233, 1236, 1240, 70, 188, 526, 527, 736, 985, 1201, 1249, 1251, 1254, 1258, 494, 496, 190, 554, 738, 987, 1203, 1267, 1269, 1272, 1276, 505, 506, 523, 540, 741, 990, 1207, 1285, 1287, 1290, 1294, 516, 517, 518, 553, 744, 993, 1209, 1303, 1305, 1308, 1312, 486, 528, 781, 185, 543, 753, 757, 80, 535, 536, 537, 547, 760, 999, 1212, 1395, 1398, 1402, 1404, 530, 548, 550, 758, 762, 1003, 1216, 1396, 1410, 1413, 1417, 557, 214, 559, 560, 765, 1006, 1219, 1399, 1425, 1428, 1432, 568, 569, 570, 252, 768, 1008, 1221, 1403, 1440, 1443, 1447, 84, 580, 581, 582, 784, 1011, 1224, 1405, 1455, 1458, 1462, 590, 591, 227, 609, 786, 1014, 1227, 1408, 1470, 1473, 1477, 601, 602, 1024, 604, 605, 1027, 607, 1029, 593, 235, 611, 236, 789, 1032, 1234, 1411, 1557, 1561, 1563, 620, 621, 622, 532, 792, 1035, 1237, 1414, 1558, 1569, 1573, 633, 637, 640, 641, 808, 1048, 1239, 1418, 1560, 1581, 1585, 653, 206, 286, 594, 810, 1050, 1242, 1420, 1564, 1593, 1597, 642, 655, 251, 677, 813, 1053, 1245, 1423, 1566, 1605, 1609, 664, 665, 1255, 670, 680, 1257, 671, 1260, 98, 284, 683, 254, 816, 1056, 1263, 1429, 1570, 1681, 1683, 295, 686, 317, 539, 834, 1071, 1275, 1433, 1572, 1680, 1690, 328, 695, 509, 287, 837, 1074, 1278, 1435, 1575, 1684, 1699, 140, 208, 755, 817, 861, 1095, 1296, 1438, 1578, 1686, 1708, 716, 718, 1465, 719, 380, 1448, 722, 1450, 454, 533, 836, 838, 840, 1077, 1281, 1453, 1584, 1689, 1764, 623, 289, 697, 624, 864, 1098, 1299, 1468, 1587, 1692, 1765, 766, 769, 572, 888, 595, 1119, 1317, 1483, 1590, 1695, 1768, 725, 487, 1599, 761, 290, 1602, 296, 1614, 297, 1701, 298, 1771, 782, 1704, 809, 1774, 812, 814, 1713, 698, 329, 841, 1780], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529, 530, 531, 532, 533, 534, 535, 536, 537, 538, 540, 541, 542, 543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 609, 610, 611, 612, 613, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726, 727, 728, 729, 730, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 774, 775, 776, 783, 785, 786, 787, 794, 796, 797, 798, 799, 800, 802, 805], 'minor_rank': 780, 'gauge_rank': 33, 'hilbert_tangent_upper_bound': 12}, {'negative_degree': -2, 'matrix_shape': [8229, 447], 'minor_rows': [1, 0, 11, 22, 33, 44, 55, 66, 77, 88, 99, 110, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 113, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 116, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 119, 130, 141, 152, 163, 174, 185, 196, 207, 218, 120, 57, 2, 3, 4, 5, 6, 7, 8, 9, 10, 229, 132, 121, 122, 123, 124, 125, 126, 127, 128, 129, 232, 233, 234, 238, 239, 240, 241, 242, 243, 244, 245, 249, 260, 271, 282, 293, 304, 315, 326, 337, 246, 56, 102, 111, 112, 60, 58, 59, 72, 97, 98, 247, 131, 144, 133, 134, 135, 136, 137, 138, 139, 140, 351, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 379, 390, 401, 412, 423, 434, 445, 456, 357, 115, 46, 142, 109, 145, 146, 106, 147, 148, 149, 358, 150, 262, 156, 153, 151, 157, 158, 159, 160, 161, 368, 261, 143, 263, 264, 265, 266, 267, 268, 269, 270, 509, 520, 531, 542, 553, 564, 575, 476, 178, 180, 182, 183, 179, 50, 181, 186, 184, 187, 477, 189, 154, 274, 193, 194, 192, 51, 197, 195, 162, 487, 272, 273, 155, 275, 276, 277, 278, 279, 280, 281, 639, 650, 661, 672, 683, 694, 595, 164, 220, 166, 48, 168, 223, 224, 52, 53, 54, 596, 283, 165, 285, 167, 287, 169, 289, 290, 291, 292, 606, 45, 284, 47, 286, 406, 288, 408, 409, 410, 411, 769, 780, 791, 802, 813, 714, 73, 74, 117, 70, 71, 198, 225, 63, 219, 217, 715, 294, 295, 296, 221, 200, 299, 62, 201, 302, 65, 725, 413, 414, 415, 297, 298, 61, 300, 301, 421, 303, 899, 910, 921, 932, 833, 237, 91, 307, 208, 104, 209, 231, 191, 83, 228, 834, 305, 306, 426, 92, 309, 308, 203, 310, 313, 314, 844, 424, 425, 188, 319, 428, 321, 430, 312, 75, 433, 1029, 1040, 1051, 952, 334, 328, 80, 335, 331, 332, 333, 323, 86, 206, 953, 435, 317, 318, 345, 82, 346, 322, 442, 205, 444, 963, 316, 436, 437, 81, 320, 202, 84, 561, 443, 563, 1159, 1170, 1071, 363, 365, 369, 370, 371, 343, 364, 366, 367, 372, 1072, 446, 376, 329, 330, 93, 451, 95, 96, 382, 383, 1082, 565, 90, 448, 449, 450, 570, 452, 453, 454, 336, 1289, 1190, 399, 400, 402, 222, 403, 404, 397, 356, 108, 407, 1191, 100, 339, 416, 341, 417, 347, 398, 107, 386, 418, 1201, 457, 101, 340, 460, 342, 105, 344, 464, 465, 432, 354, 352, 1310, 439, 378, 1309, 355, 1312, 447, 230, 1339, 393, 1342, 461, 1369], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 324, 325, 326, 327, 328, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 414, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 430, 431, 432, 433, 434, 435, 436, 438, 439, 440, 441, 442, 444, 445], 'minor_rank': 444, 'gauge_rank': 3, 'hilbert_tangent_upper_bound': 0}, {'negative_degree': -3, 'matrix_shape': [3347, 99], 'minor_rows': [0, 1, 2, 3, 43, 64, 6, 44, 87, 9, 45, 88, 21, 46, 89, 4, 47, 90, 48, 5, 91, 32, 49, 92, 7, 50, 93, 51, 8, 94, 10, 52, 95, 53, 54, 55, 13, 57, 15, 16, 60, 18, 62, 63, 86, 22, 66, 56, 25, 58, 27, 71, 61, 30, 31, 107, 33, 34, 67, 36, 37, 38, 39, 40, 19, 42, 129, 65, 23, 78, 14, 69, 70, 28, 72, 41, 74, 130, 11, 12, 24, 68, 80, 81, 82, 83, 84, 20, 131, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117], 'minor_columns': [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98], 'minor_rank': 99, 'gauge_rank': 0, 'hilbert_tangent_upper_bound': 0}, {'negative_degree': -4, 'matrix_shape': [199, 6], 'minor_rows': [0, 1, 2, 3, 4, 7], 'minor_columns': [0, 1, 2, 3, 4, 5], 'minor_rank': 6, 'gauge_rank': 0, 'hilbert_tangent_upper_bound': 0}]}}

if __name__=='__main__':main()


==> anc/verify_ten_point_witness.py <==
#!/usr/bin/env python3
"""Verify the rational length-ten smoothing and its tangent representation.

This standard-library checker reconstructs the five multiplication matrices
from the smoothing of Galazka--Keneshlou--Sivic, Proposition 4.2, and checks
the eleven quadrics displayed in the manuscript appendix. All arithmetic
uses integers or fractions; every polynomial identity is checked over Q.

The cubic multiplication and tangent-constraint matrices are reconstructed
from the quadrics. The verified ranks 35, 49 and 11 give tangent dimension
at most 50. The free cyclic smoothing places the point in the principal
component of dimension 50, proving equality. Five translations together
with the smoothing direction span the six-dimensional weight-one part.

Sources:
  https://arxiv.org/html/2512.09428v1#S4.SS1
  https://www.math.uni-konstanz.de/~michalek/non_gorenstein_hilbert10.pdf

Run:
  python verify_ten_point_witness.py
  python verify_ten_point_witness.py --output ten-point-witness-certificate.json
  python verify_ten_point_witness.py --matrices --output ten-point-matrices.json

The default writes no files. --output creates a JSON certificate and
refuses to overwrite an existing file. --matrices includes the rational
matrix rows in that certificate. No third-party packages are required.
"""

import argparse
from fractions import Fraction as Q
from itertools import combinations, combinations_with_replacement
import json
from pathlib import Path
import time


def require(condition, message):
    if not condition:
        raise ValueError(message)


def zeros(rows, columns):
    return [[0 for _ in range(columns)] for _ in range(rows)]


def identity(n):
    result = zeros(n, n)
    for i in range(n):
        result[i][i] = 1
    return result


def is_zero(matrix):
    return all(not entry for row in matrix for entry in row)


def add_scaled(target, source, scalar=1):
    for i, row in enumerate(source):
        for j, entry in enumerate(row):
            if entry:
                target[i][j] += scalar * entry


def multiply(left, right):
    result = zeros(len(left), len(right[0]))
    for i, row in enumerate(left):
        for k, entry in enumerate(row):
            if entry:
                for j, other in enumerate(right[k]):
                    if other:
                        result[i][j] += entry * other
    return result


def rref(matrix):
    result = [[Q(entry) for entry in row] for row in matrix]
    rows, columns = len(result), len(result[0])
    pivots = []
    for column in range(columns):
        pivot = next((i for i in range(len(pivots), rows)
                      if result[i][column]), None)
        if pivot is None:
            continue
        k = len(pivots)
        result[k], result[pivot] = result[pivot], result[k]
        scale = result[k][column]
        result[k] = [entry / scale for entry in result[k]]
        nonzero = [j for j in range(column, columns) if result[k][j]]
        for i in range(rows):
            if i != k and result[i][column]:
                scale = result[i][column]
                for j in nonzero:
                    result[i][j] -= scale * result[k][j]
        pivots.append(column)
        if len(pivots) == rows:
            break
    return result, pivots


def rank(matrix):
    return len(rref(matrix)[1])


def nullspace(matrix):
    reduced, pivots = rref(matrix)
    vectors = []
    for column in range(len(matrix[0])):
        if column in pivots:
            continue
        vector = [Q(0) for _ in matrix[0]]
        vector[column] = Q(1)
        for row, pivot in enumerate(pivots):
            vector[pivot] = -reduced[row][column]
        vectors.append(vector)
    return vectors


def inverse(matrix):
    n = len(matrix)
    reduced, pivots = rref([row + unit for row, unit in
                            zip(matrix, identity(n))])
    require(pivots == list(range(n)), 'singular matrix in inverse')
    return [row[n:] for row in reduced]


def determinant(matrix):
    result = [[Q(entry) for entry in row] for row in matrix]
    value = Q(1)
    for column in range(len(result)):
        pivot = next((i for i in range(column, len(result))
                      if result[i][column]), None)
        if pivot is None:
            return Q(0)
        if pivot != column:
            result[column], result[pivot] = result[pivot], result[column]
            value = -value
        entry = result[column][column]
        value *= entry
        for i in range(column + 1, len(result)):
            if result[i][column]:
                scale = result[i][column] / entry
                for j in range(column + 1, len(result)):
                    result[i][j] -= scale * result[column][j]
    return value


# A polynomial matrix is a dictionary degree -> coefficient matrix.
# Negative degrees are allowed while forming the displayed Laurent formulas;
# the checker then verifies their cancellation.
def polynomial_matrix_sum(terms):
    result = {}
    for scale, shift, polynomial in terms:
        for degree, matrix in polynomial.items():
            target = result.setdefault(degree + shift,
                                       zeros(len(matrix), len(matrix[0])))
            add_scaled(target, matrix, scale)
    return {degree: matrix for degree, matrix in result.items()
            if not is_zero(matrix)}


def polynomial_matrix_product(left, right):
    return polynomial_matrix_sum(
        (1, i + j, {0: multiply(a, b)})
        for i, a in left.items() for j, b in right.items())


def evaluate(polynomial, value):
    sample = next(iter(polynomial.values()))
    result = zeros(len(sample), len(sample[0]))
    for degree, matrix in polynomial.items():
        add_scaled(result, matrix, Q(value)**degree)
    return result


def polynomial_column(polynomial, column):
    return {degree: [[row[column]] for row in matrix]
            for degree, matrix in polynomial.items()}


def columns_matrix(columns):
    result = {}
    for j, column in enumerate(columns):
        for degree, matrix in column.items():
            target = result.setdefault(degree, zeros(10, len(columns)))
            for i in range(10):
                target[i][j] = matrix[i][0]
    return {degree: matrix for degree, matrix in result.items()
            if not is_zero(matrix)}


# Scalar polynomials use the same degree -> coefficient convention.
def polynomial_sum(terms):
    result = {}
    for scale, polynomial in terms:
        for degree, coefficient in polynomial.items():
            result[degree] = result.get(degree, Q(0)) + scale * coefficient
    return {degree: coefficient for degree, coefficient in result.items()
            if coefficient}


def polynomial_product(left, right):
    return polynomial_sum((a * b, {i + j: 1})
                          for i, a in left.items() for j, b in right.items())


def polynomial_remainder(left, right):
    result = dict(left)
    while result and max(result) >= max(right):
        shift = max(result) - max(right)
        scale = -Q(result[max(result)]) / right[max(right)]
        result = polynomial_sum([(1, result),
                                 (scale, {i + shift: a for i, a in right.items()})])
    return result


def squarefree(polynomial):
    derivative = {degree - 1: degree * coefficient
                  for degree, coefficient in polynomial.items() if degree}
    a, b = polynomial, derivative
    while b:
        a, b = b, polynomial_remainder(a, b)
    return max(a) == 0


def smoothing_matrices():
    e = [[0, 0, 0, -1], [1, 0, 0, 0],
         [0, 1, 0, 0], [0, 0, 1, 0]]
    f = [[0, 0, 0, 0, 1], [1, 0, 0, 0, 0],
         [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0]]
    b = [[0, 1, 0, 0, 0], [0, 0, 1, 0, 0],
         [0, 0, 0, 1, 0], [1, 0, 0, 0, 1]]
    t0, t1 = zeros(10, 10), zeros(10, 10)
    for i in range(4):
        for j in range(4):
            t1[i][j] = e[i][j]
        for j in range(5):
            t0[i][4 + j] = b[i][j]
    for i in range(5):
        for j in range(5):
            t1[4 + i][4 + j] = f[i][j]
    t0[4][9] = 1
    t = {0: t0, 1: t1}
    powers = {1: t}
    for degree in range(2, 11):
        powers[degree] = polynomial_matrix_product(powers[degree - 1], t)
    a = [t,
         polynomial_matrix_sum([(1, -1, powers[2]), (Q(1, 3), 0, t),
                                (-Q(1, 3), -5, powers[6])]),
         polynomial_matrix_sum([(1, -2, powers[3])]),
         polynomial_matrix_sum([(1, -3, powers[4]), (-Q(1, 3), -2, powers[3]),
                                (Q(1, 3), -7, powers[8])]),
         polynomial_matrix_sum([(1, -4, powers[5]), (-Q(2, 3), -3, powers[4]),
                                (Q(2, 3), -8, powers[9])])]
    require(all(set(matrix) <= {0, 1} for matrix in a),
            'Laurent denominators did not cancel to affine matrices')
    for left, right in combinations(a, 2):
        require(not polynomial_matrix_sum([
            (1, 0, polynomial_matrix_product(left, right)),
            (-1, 0, polynomial_matrix_product(right, left))]),
            'nonzero commutator in the smoothing')

    # Newton identities calculate det(z I - T) from traces of T^i.
    traces = {i: {degree: sum(matrix[j][j] for j in range(10))
                  for degree, matrix in power.items()}
              for i, power in powers.items()}
    coefficients = [{0: Q(1)}]
    for k in range(1, 11):
        coefficients.append(polynomial_sum([
            (-Q(1, k), polynomial_product(coefficients[k - i], traces[i]))
            for i in range(1, k + 1)]))
    expected = {0: {0: 1}, 4: {4: 1}, 5: {5: -1}, 9: {9: -1}}
    require(all(coefficient == expected.get(k, {})
                for k, coefficient in enumerate(coefficients)),
            'incorrect characteristic polynomial')
    require(squarefree({10: 1, 6: 1, 5: -1, 1: -1}),
            'normalized characteristic polynomial has a repeated root')

    v = polynomial_column({0: identity(10)}, 9)
    columns = [v] + [polynomial_column(matrix, 9) for matrix in a]
    columns += [polynomial_column(polynomial_matrix_product(t, matrix), 9)
                for matrix in a[:4]]
    basis = columns_matrix(columns)
    degree_bound = sum(max((degree for degree, matrix in column.items()
                            if not is_zero(matrix)), default=0)
                       for column in columns)
    cyclic_det = determinant(evaluate(basis, 0))
    require(cyclic_det in (-1, 1), 'special cyclic basis is not unimodular')
    # A polynomial of degree <= degree_bound is determined by this many values.
    require(all(determinant(evaluate(basis, value)) == cyclic_det
                for value in range(degree_bound + 1)),
            'cyclic basis determinant is not constant')
    return a, basis, cyclic_det, degree_bound


# Each quadratic term is (coefficient, first variable, second variable),
# where a,b,c,d,e correspond to 0,1,2,3,4.
QUADRICS = [
    [(1, 0, 4), (-1, 0, 0)],
    [(3, 1, 1), (-1, 0, 1), (-10, 0, 2)],
    [(1, 1, 2), (-3, 0, 3)],
    [(3, 1, 3), (-8, 0, 0), (1, 0, 3)],
    [(3, 1, 4), (-1, 0, 0), (4, 0, 1)],
    [(1, 2, 2), (-3, 0, 0)],
    [(1, 2, 3), (-1, 0, 0), (2, 0, 1)],
    [(1, 2, 4), (1, 0, 2)],
    [(3, 3, 3), (1, 0, 1), (4, 0, 2)],
    [(3, 3, 4), (-1, 0, 2), (2, 0, 3)],
    [(3, 4, 4), (1, 0, 0), (-2, 0, 3)],
]


def scalar_json(value):
    value = Q(value)
    return value.numerator if value.denominator == 1 else str(value)


def matrix_json(matrix):
    return [[scalar_json(entry) for entry in row] for row in matrix]


def verify(include_matrices=False):
    started = time.monotonic()
    a, basis, cyclic_det, degree_bound = smoothing_matrices()
    evaluated_quadrics = []
    for quadric in QUADRICS:
        result = polynomial_matrix_sum([
            (coefficient, 0, polynomial_matrix_product(a[i], a[j]))
            for coefficient, i, j in quadric])
        require(0 not in result, 'a defining quadric survives on the special fibre')
        evaluated_quadrics.append(result)

    monomials2 = list(combinations_with_replacement(range(5), 2))
    monomials3 = list(combinations_with_replacement(range(5), 3))
    index2 = {monomial: i for i, monomial in enumerate(monomials2)}
    index3 = {monomial: i for i, monomial in enumerate(monomials3)}
    quadrics_basis = zeros(15, 15)
    for j in range(4):
        quadrics_basis[index2[(0, j)]][j] = 1
    for j, quadric in enumerate(QUADRICS):
        for coefficient, u, v in quadric:
            quadrics_basis[index2[tuple(sorted((u, v)))]][4 + j] += coefficient
    quadratic_det = determinant(quadrics_basis)
    require(quadratic_det != 0, 'the quadratic quotient does not have the stated basis')
    qinv = inverse(quadrics_basis)
    products = {(i, j): [qinv[r][index2[tuple(sorted((i, j)))]] for r in range(4)]
                for i in range(5) for j in range(5)}

    cubic = zeros(35, 55)
    for j, quadric in enumerate(QUADRICS):
        for i in range(5):
            for coefficient, u, v in quadric:
                cubic[index3[tuple(sorted((i, u, v)))]][5 * j + i] += coefficient
    cubic_rank = rank(cubic)
    require(cubic_rank == 35, 'cubic multiplication rank differs from 35')
    syzygies = nullspace(cubic)
    require(len(syzygies) == 20, 'linear syzygy dimension differs from 20')
    weight_one, weight_two = zeros(80, 55), zeros(100, 11)
    for k, syzygy in enumerate(syzygies):
        require(is_zero(multiply(cubic, [[entry] for entry in syzygy])),
                'invalid linear syzygy')
        for j in range(11):
            for i in range(5):
                entry = syzygy[5 * j + i]
                if not entry:
                    continue
                weight_two[5 * k + i][j] = entry
                for ell in range(5):
                    for r in range(4):
                        weight_one[4 * k + r][5 * j + ell] += entry * products[i, ell][r]
    ranks = rank(weight_one), rank(weight_two)
    require(ranks == (49, 11), 'tangent-constraint ranks differ from (49,11)')
    tangent_upper = 44 + 55 - ranks[0] + 11 - ranks[1]
    require(tangent_upper == 50, 'tangent upper bound differs from 50')

    translations, smoothing = zeros(55, 5), zeros(55, 1)
    for j, quadric in enumerate(QUADRICS):
        for coefficient, u, v in quadric:
            translations[5 * j + v][u] += coefficient
            translations[5 * j + u][v] += coefficient
    basis0_inverse = inverse(evaluate(basis, 0))
    for j, quadric in enumerate(evaluated_quadrics):
        derivative = quadric.get(1, zeros(10, 10))
        tangent_value = multiply(basis0_inverse, [[row[9]] for row in derivative])
        require(all(tangent_value[i][0] == 0 for i in (0, 6, 7, 8, 9)),
                'smoothing direction has a component outside weight one')
        for i in range(5):
            smoothing[5 * j + i][0] = tangent_value[1 + i][0]
    require(is_zero(multiply(weight_one, translations)),
            'a translation violates the tangent constraints')
    require(is_zero(multiply(weight_one, smoothing)),
            'the smoothing direction violates the tangent constraints')
    translation_rank = rank(translations)
    transverse_rank = rank([row + direction for row, direction in zip(translations, smoothing)])
    require((translation_rank, transverse_rank) == (5, 6),
            'translation and smoothing ranks differ from (5,6)')

    barycentre = []
    for matrix in a:
        trace = {degree: Q(sum(coefficient[i][i] for i in range(10)), 10)
                 for degree, coefficient in matrix.items()}
        barycentre.append({str(degree): scalar_json(coefficient)
                           for degree, coefficient in trace.items() if coefficient})
        centered = polynomial_matrix_sum([(1, 0, matrix)] +
                    [(-coefficient, degree, {0: identity(10)})
                     for degree, coefficient in trace.items()])
        require(all(sum(coefficient[i][i] for i in range(10)) == 0
                    for coefficient in centered.values()), 'trace subtraction failed')

    result = {
        'status': 'passed',
        'arithmetic': 'Python integers and fractions; polynomial identities over Q',
        'smoothing_matrix_entry_degrees': [max(matrix) for matrix in a],
        'all_commutators_zero': True,
        'cyclic_basis_determinant': scalar_json(cyclic_det),
        'cyclic_determinant_degree_bound': degree_bound,
        'cyclic_determinant_integer_evaluations': degree_bound + 1,
        'characteristic_polynomial': 'z*(z^4+s^4)*(z^5-s^5)',
        'normalized_characteristic_polynomial_squarefree': True,
        'all_eleven_quadrics_vanish_as_operators': True,
        'quadratic_basis_determinant': scalar_json(quadratic_det),
        'hilbert_function': [1, 5, 4],
        'cubic_multiplication': {'rows': 35, 'columns': 55, 'rank': cubic_rank},
        'linear_syzygies': len(syzygies),
        'weight_one_constraints': {'rows': 80, 'columns': 55, 'rank': ranks[0]},
        'weight_two_constraints': {'rows': 100, 'columns': 11, 'rank': ranks[1]},
        'tangent_dimension_upper_bound': tangent_upper,
        'tangent_dimension': 50,
        'dimension_equality_reason': 'the free cyclic smoothing puts the point on the 50-dimensional principal component',
        'homogeneous_tangent_weights': {'0': 44, '1': 6},
        'translation_tangent_rank': translation_rank,
        'translations_plus_smoothing_rank': transverse_rank,
        'smoothing_barycentre_by_power_of_s': barycentre,
        'centered_family_defined_by_trace_subtraction': True,
        'elapsed_seconds': round(time.monotonic() - started, 3),
    }
    if include_matrices:
        result['matrices'] = {
            'quadratic_basis': matrix_json(quadrics_basis),
            'cubic_multiplication': matrix_json(cubic),
            'linear_syzygy_columns': [list(row) for row in zip(*[map(scalar_json, v) for v in syzygies])],
            'weight_one_constraints': matrix_json(weight_one),
            'weight_two_constraints': matrix_json(weight_two),
            'translations': matrix_json(translations),
            'smoothing_direction': matrix_json(smoothing),
            'multiplication_matrices_by_power_of_s': [
                {str(degree): matrix_json(coefficient) for degree, coefficient in matrix.items()}
                for matrix in a],
        }
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--output', type=Path, metavar='FILE',
                        help='create a JSON certificate; refuse to overwrite an existing file')
    parser.add_argument('--matrices', action='store_true',
                        help='retain the rational matrix rows in the optional JSON certificate')
    args = parser.parse_args()
    if args.output is not None and args.output.exists():
        parser.error(f'output file already exists: {args.output}')
    result = verify(args.matrices)
    print('OK smoothing: five commuting affine matrices; cyclic determinant ' +
          str(result['cyclic_basis_determinant']) + '; generic spectrum has ten distinct points.')
    print('OK special fibre: all eleven quadrics vanish; Hilbert function (1,5,4).')
    print('OK cubic multiplication rank 35; linear syzygy dimension 20.')
    print('OK tangent constraints: weight-one rank 49, weight-two rank 11; tangent dimension 50.')
    print('OK translation rank 5; translations plus smoothing rank 6; centered normal weight 1.')
    if args.output is not None:
        with args.output.open('x', encoding='utf-8') as stream:
            json.dump(result, stream, indent=2)
            stream.write('\n')
        print(f'Certificate created: {args.output}')
    else:
        print('All ten-point witness checks passed; no files written.')


if __name__ == '__main__':
    main()


==> anc/verify_twenty_obstruction.py <==
#!/usr/bin/env python3
"""Verify the quadratic obstruction at the twenty-point divisor.

Requires Python 3 and NumPy, and the adjacent verify_dimension_four.py.
No symbolic-algebra engine or saved session is used. All arithmetic is in
the indicated prime field, using integer arrays; no floating-point ranks
are computed.

The input is the integer configuration P20. Its collision supplies fifteen
cubic generators W. From their linear syzygies ell, the program constructs
the tangent maps H1,H2,H3, a complement to the four translations in ker H1,
and the coefficient matrix of

    ell(psi) = C(phi) phi,       ell(phi) = C(phi) W.

Projection modulo im H2 gives a 190 by 231 quadratic obstruction matrix.
A nonzero 154 by 154 minor proves the quadratic-relation lower bound used
in the manuscript's reconstruction-degree estimate h_20 <= 2^30.
The report records the selected rows, columns, and determinant of that
minor. All choices can be reconstructed from this program and P20.

Usage:
    python verify_twenty_obstruction.py
    python verify_twenty_obstruction.py --primes 32003 65521 --output result.json
"""

from __future__ import annotations

import argparse
import itertools
import json
from pathlib import Path
import time

import numpy as np

from verify_dimension_four import collision, monomials


def reduce_rows(matrix, prime, left_columns=None):
    """Reduced row echelon form, with original pivot-row identifiers."""
    result = np.asarray(matrix, dtype=np.int64).copy() % prime
    nr, nc = result.shape
    limit = nc if left_columns is None else left_columns
    pivots, selected = [], []
    row_ids = np.arange(nr)
    r = 0
    for c in range(limit):
        candidates = np.flatnonzero(result[r:, c])
        if not len(candidates):
            continue
        k = r + int(candidates[0])
        result[[r, k]] = result[[k, r]]
        row_ids[[r, k]] = row_ids[[k, r]]
        result[r] = result[r] * pow(int(result[r, c]), -1, prime) % prime
        factors = result[:, c].copy()
        factors[r] = 0
        result = (result - factors[:, None] * result[r][None, :]) % prime
        pivots.append(c)
        selected.append(int(row_ids[r]))
        r += 1
        if r == nr:
            break
    return result, pivots, selected


def rank(matrix, prime):
    return len(reduce_rows(matrix, prime)[1])


def kernel(matrix, prime):
    matrix = np.asarray(matrix, dtype=np.int64)
    reduced, pivots, _ = reduce_rows(matrix, prime)
    free = [j for j in range(matrix.shape[1]) if j not in pivots]
    result = np.zeros((matrix.shape[1], len(free)), dtype=np.int64)
    result[free, np.arange(len(free))] = 1
    for i, c in enumerate(pivots):
        result[c] = -reduced[i, free] % prime
    assert not np.any(matrix @ result % prime)
    return result


def solve_full_column(matrix, rhs, prime):
    """Solve a consistent system with linearly independent columns."""
    matrix = np.asarray(matrix, dtype=np.int64)
    rhs = np.asarray(rhs, dtype=np.int64)
    if rhs.ndim == 1:
        rhs = rhs[:, None]
    nc = matrix.shape[1]
    augmented = np.concatenate((matrix, rhs), axis=1)
    reduced, pivots, _ = reduce_rows(augmented, prime, nc)
    assert pivots == list(range(nc)), "The coefficient matrix is not injective."
    assert not np.any(reduced[nc:, nc:]), "The system is inconsistent."
    solution = reduced[:nc, nc:]
    assert np.array_equal(matrix @ solution % prime, rhs % prime)
    return solution


def determinant(matrix, prime):
    matrix = np.asarray(matrix, dtype=np.int64).copy() % prime
    assert matrix.shape[0] == matrix.shape[1]
    value = 1
    for j in range(len(matrix)):
        candidates = np.flatnonzero(matrix[j:, j])
        if not len(candidates):
            return 0
        k = j + int(candidates[0])
        if k != j:
            matrix[[j, k]] = matrix[[k, j]]
            value = -value
        pivot = int(matrix[j, j])
        value = value * pivot % prime
        factors = matrix[j + 1:, j] * pow(pivot, -1, prime) % prime
        matrix[j + 1:] = (
            matrix[j + 1:] - factors[:, None] * matrix[j][None, :]
        ) % prime
    return value % prime


def check(prime):
    # These two archived primes keep every matrix product well within int64.
    if prime not in (32003, 65521):
        raise ValueError("Use one of the certified primes 32003 and 65521.")
    collision_report, generators = collision(20, prime)
    W = np.asarray(generators, dtype=np.int64).T
    mon = {j: monomials(j) for j in range(6)}
    ix = {j: {m: i for i, m in enumerate(mon[j])} for j in mon}
    q = W.shape[1]
    assert W.shape == (20, 15) and rank(W, prime) == 15

    def add(a, b):
        return tuple(x + y for x, y in zip(a, b))

    def generator_products(degree):
        matrix = np.zeros((len(mon[3 + degree]), q * len(mon[degree])),
                          dtype=np.int64)
        for a in range(q):
            for j, b in enumerate(mon[degree]):
                for i, c in enumerate(mon[3]):
                    matrix[ix[3 + degree][add(b, c)], a * len(mon[degree]) + j] = W[i, a]
        return matrix

    M4 = generator_products(1)
    syzygies = kernel(M4, prime)
    ell = syzygies.shape[1]
    assert rank(M4, prime) == 35 and ell == 25
    M5 = generator_products(2)
    linear_products = np.zeros((q * 10, 4 * ell), dtype=np.int64)
    for a in range(q):
        for j, b in enumerate(mon[1]):
            for v, c in enumerate(mon[1]):
                dst = a * 10 + ix[2][add(b, c)]
                for s in range(ell):
                    linear_products[dst, 4 * s + v] += syzygies[4 * a + j, s]
    linear_products %= prime
    assert not np.any(M5 @ linear_products % prime)
    assert rank(M5, prime) == 56
    assert rank(linear_products, prime) == q * 10 - 56 == 94
    quotient = kernel(W.T, prime).T
    assert quotient.shape == (5, 20)

    def tangent_map(drop):
        source_degree, target_degree = 3 - drop, 4 - drop
        da = len(mon[source_degree])
        db = 5 if target_degree == 3 else len(mon[target_degree])
        matrix = np.zeros((ell * db, q * da), dtype=np.int64)
        for s in range(ell):
            for a in range(q):
                for v, c in enumerate(mon[1]):
                    coefficient = syzygies[4 * a + v, s]
                    if not coefficient:
                        continue
                    for j, b in enumerate(mon[source_degree]):
                        row = ix[target_degree][add(b, c)]
                        if target_degree == 3:
                            matrix[5 * s:5 * s + 5, a * da + j] += coefficient * quotient[:, row]
                        else:
                            matrix[db * s + row, a * da + j] += coefficient
        return matrix % prime

    H = {drop: tangent_map(drop) for drop in (1, 2, 3)}
    K = kernel(H[1], prime)
    assert K.shape == (150, 25)
    assert rank(H[2], prime) == 60 and rank(H[3], prime) == 15

    translations = np.zeros((150, 4), dtype=np.int64)
    for a in range(q):
        for i, exponent in enumerate(mon[3]):
            for v in range(4):
                if exponent[v]:
                    derivative = list(exponent)
                    derivative[v] -= 1
                    row = 10 * a + ix[2][tuple(derivative)]
                    translations[row, v] -= exponent[v] * W[i, a]
    translations %= prime
    assert not np.any(H[1] @ translations % prime)
    assert rank(translations, prime) == 4
    translation_coordinates = solve_full_column(K, translations, prime)
    _, translation_pivots, _ = reduce_rows(translation_coordinates.T, prime)
    complement = [j for j in range(25) if j not in translation_pivots]
    centered = K[:, complement]
    assert centered.shape == (150, 21)
    assert rank(np.concatenate((translations, centered), axis=1), prime) == 25

    # Solve ell_s(phi_z) = sum_a C_z[s,a] W_a for each tangent parameter.
    corrections = []
    for z in range(21):
        images = np.zeros((20, ell), dtype=np.int64)
        for s in range(ell):
            for a in range(q):
                for v, c in enumerate(mon[1]):
                    coefficient = syzygies[4 * a + v, s]
                    if not coefficient:
                        continue
                    for j, b in enumerate(mon[2]):
                        images[ix[3][add(b, c)], s] += coefficient * centered[10 * a + j, z]
        corrections.append(solve_full_column(W, images % prime, prime).T)

    pairs = list(itertools.combinations_with_replacement(range(21), 2))
    rhs = np.zeros((250, len(pairs)), dtype=np.int64)
    for column, (z, w) in enumerate(pairs):
        coefficient = corrections[z] @ centered[:, w].reshape(q, 10)
        if z != w:
            coefficient += corrections[w] @ centered[:, z].reshape(q, 10)
        rhs[:, column] = coefficient.reshape(-1) % prime
    obstruction_projection = kernel(H[2].T, prime).T
    obstruction = obstruction_projection @ rhs % prime
    assert obstruction.shape == (190, 231)
    _, columns, rows = reduce_rows(obstruction, prime)
    assert len(columns) == len(rows) == 154
    minor = obstruction[np.ix_(rows, columns)]
    minor_determinant = determinant(minor, prime)
    assert minor_determinant != 0
    return {
        "prime": prime,
        "collision": collision_report,
        "cubic_generators": 15,
        "linear_syzygies": 25,
        "degree_five_syzygies": 94,
        "negative_tangent_dimensions": {"-1": 25, "-2": 0, "-3": 0},
        "translation_dimension": 4,
        "centered_tangent_dimension": 21,
        "quadratic_obstruction_shape": [190, 231],
        "quadratic_obstruction_rank": 154,
        "minor": {
            "indexing": "zero-based",
            "rows": rows,
            "columns": columns,
            "determinant_mod_prime": minor_determinant,
        },
        "consequence": "At least 154 independent quadratic relations on the 21-dimensional centered tangent space.",
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--primes", nargs="+", type=int, default=[32003],
                        choices=[32003, 65521])
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    start = time.monotonic()
    report = {"checks": [check(prime) for prime in args.primes],
              "status": "all checks passed"}
    report["elapsed_seconds"] = round(time.monotonic() - start, 3)
    text = json.dumps(report, indent=2) + "\n"
    if args.output:
        args.output.write_text(text)
    print(text, end="")


if __name__ == "__main__":
    main()

